The little desert? Some subfactors with index in the interval (5,3+\sqrt{5})

Progress on classifying small index subfactors has revealed an almost empty landscape. In this paper we give some evidence that this desert continues up to index 3+\sqrt{5}. There are two known quantum-group subfactors with index in this interval, and we show that these subfactors are the only way to realize the corresponding principal graphs. One of these subfactors is 1-supertransitive, and we demonstrate that it is the only 1-supertransitive subfactor with index between 5 and 3+\sqrt{5}. Computer evidence shows that any other subfactor in this interval would need to have rank at least 38. We prove our uniqueness results by showing that there is a unique flat connection on each graph. The result on 1-supertransitive subfactors is proved by an argument using intermediate subfactors, running the `odometer' from the FusionAtlas` Mathematica package and paying careful attention to dimensions.

==> code/connections-and-flat-elements.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    561610,      13138]
NotebookOptionsPosition[    549965,      12774]
NotebookOutlinePosition[    550328,      12790]
CellTagsIndexPosition[    550285,      12787]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Introduction", "Section",
 CellChangeTimes->{{3.543326130501726*^9, 3.543326131971178*^9}}],

Cell[TextData[{
 "This notebook contains all the calculations used in Emily and Scott' s \
paper \"SOME SUBFACTORS WITH INDEX IN THE INTERVAL ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"5", ",", 
     RowBox[{"3", "+", 
      SqrtBox["5"]}]}], ")"}], TraditionalForm]]],
 "\".\n\nIn order to run everything here, you'll need to have a copy of the \
FusionAtlas. It is not necessary to re-run this notebook; all the relevant \
output appears in place.\n\nInstructions:\n1) install \"mercurial\" for your \
system\n2) download the FusionAtlas repository:\n\thg clone \
https://bitbucket.org/fusionatlas/fusionatlas\n(this will create a directory \
called fusionatlas wherever you run the command)\n3) update the path in the \
cell below, to point to your local copy of the FusionAtlas."
}], "Text",
 CellChangeTimes->{{3.543324310705563*^9, 3.543324379602674*^9}, {
   3.543324581837364*^9, 3.543324698407404*^9}, {3.543326098206469*^9, 
   3.543326110723453*^9}, 3.5435853806160192`*^9},
 FontSize->16],

Cell[CellGroupData[{

Cell["Initialisation", "Subsection",
 CellChangeTimes->{{3.543326147852209*^9, 3.543326151008854*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/Math/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
   3.493050798416773*^9, 3.4930507986038713`*^9}, {3.49410371822052*^9, 
   3.494103739229041*^9}, 3.494980752218668*^9, 3.494981022680522*^9, {
   3.50766617778829*^9, 3.507666184958872*^9}, {3.543582009680002*^9, 
   3.543582013141852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.543326272363598*^9, 3.543326344639179*^9, 3.5433263841497107`*^9, {
   3.543326489504122*^9, 3.543326493829146*^9}, 3.5433267589654837`*^9, 
   3.543326826340064*^9, 3.543326901811307*^9, 3.5433269521758137`*^9, 
   3.543327014648364*^9, 3.5433270494996967`*^9, 3.543327660745841*^9, 
   3.543328617163064*^9, 3.543582016385891*^9, 3.54358537023851*^9, 
   3.543588680219336*^9, 3.543589261600919*^9, 3.543589717075097*^9, 
   3.543591181121908*^9, 3.543594241708297*^9, 3.5435987822159147`*^9, {
   3.5437574429830513`*^9, 3.543757461417143*^9}, 3.5437629350707407`*^9, 
   3.54574485295928*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/emilypeters/Documents/Math/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/emilypeters/Documents/Math/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.543326272363598*^9, 3.543326344639179*^9, 3.5433263841497107`*^9, {
   3.543326489504122*^9, 3.543326493829146*^9}, 3.5433267589654837`*^9, 
   3.543326826340064*^9, 3.543326901811307*^9, 3.5433269521758137`*^9, 
   3.543327014648364*^9, 3.5433270494996967`*^9, 3.543327660745841*^9, 
   3.543328617163064*^9, 3.543582016385891*^9, 3.54358537023851*^9, 
   3.543588680219336*^9, 3.543589261600919*^9, 3.543589717075097*^9, 
   3.543591181121908*^9, 3.543594241708297*^9, 3.5435987822159147`*^9, {
   3.5437574429830513`*^9, 3.543757461417143*^9}, 3.5437629350707407`*^9, 
   3.5457448529608*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Preparing LaTeX", "Subsection",
 CellChangeTimes->{{3.543328936169128*^9, 3.543328939026225*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"comment", ",", "HoldAll"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"comment", "[", "cmd_", "]"}], ":=", 
  RowBox[{"\"\<% generated by the command '\>\"", "<>", 
   RowBox[{"StringTake", "[", 
    RowBox[{
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Hold", "[", "cmd", "]"}], ",", "InputForm"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}], "<>", 
   "\"\<' in the Mathematica notebook code/connections-and-flat-elements.nb \
available with the arXiv sources of this article.\\n\>\"", "<>", 
   "cmd"}]}]}], "Input",
 CellChangeTimes->{{3.543758328020751*^9, 3.5437584679234943`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "sep_String"}], "]"}], ":=", 
  "\"\<\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_String"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{"sep", ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.538250425781876*^9, 3.538250518074811*^9}, {
  3.5382508312545137`*^9, 3.538250832774498*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fancyMakeString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"sep", "[", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.539185796745557*^9, 3.539185815112829*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"toLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"fixLaTeX", "[", 
   RowBox[{"ToString", "[", 
    RowBox[{
     RowBox[{"prepareForLaTeX", "[", "S", "]"}], ",", "TeXForm"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.539032146159383*^9, 3.539032165917276*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fixLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{"S", ",", 
    RowBox[{
     RowBox[{"\"\<\\\\text{LaTeXRoot}(\\\\{\>\"", "~~", 
      RowBox[{"l", ":", 
       RowBox[{"ShortestMatch", "[", "__", "]"}]}], "~~", "\"\<\\\\},\>\"", "~~", 
      RowBox[{"k", ":", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "DigitCharacter", "|", "\"\<+\>\"", "|", "\"\<-\>\"", "|", 
          "\"\<.\>\"", "|", "\"\< \>\"", "|", "\"\<i\>\""}], ")"}], ".."}]}], 
      "~~", "\"\<)\>\""}], "\[RuleDelayed]", 
     RowBox[{
     "\"\<\\\\lambda_{\>\"", "<>", "l", "<>", "\"\<}^{(\>\"", "<>", "k", 
      "<>", "\"\<)}\>\""}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.53902771614983*^9, 3.539027818939972*^9}, {
  3.541275944776557*^9, 3.5412759865277967`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"prepareForLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"S", "/.", 
   RowBox[{"{", 
    RowBox[{"x_Root", "\[RuleDelayed]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "z", "}"}], ",", 
       RowBox[{"LaTeXRoot", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "[",
              "z", "]"}], ",", "z"}], "]"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "*)"}], 
         RowBox[{"unambiguousN", "[", "x", "]"}]}], "]"}]}], "]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.539032068658503*^9, 3.539032090045784*^9}, {
   3.5412759026676073`*^9, 3.541275908370986*^9}, {3.541276296705641*^9, 
   3.5412762969215183`*^9}, {3.5412763709192457`*^9, 3.54127637253829*^9}, 
   3.541276464351321*^9}],

Cell["\<\
unambiguousN takes a Mathematica Root expression, and evaluates it \
numerically at sufficiently high precision to clearly separate it from the \
other roots of the same minimal polynomial.\
\>", "Text",
 CellChangeTimes->{{3.543328946656292*^9, 3.543328982137616*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "unambiguousN", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"unambiguousN", "[", "x_Root", "]"}], ":=", 
  RowBox[{
   RowBox[{"unambiguousN", "[", "x", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"roots", ",", "z", ",", "gap", ",", "n", ",", "result"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"roots", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
           "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           "m"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "[", "z", "]"}], ",", "z"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"gap", "=", 
       RowBox[{"N", "[", 
        RowBox[{"Min", "[", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Outer", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"RootReduce", "[", 
                RowBox[{"Abs", "[", 
                 RowBox[{"#1", "-", "#2"}], "]"}], "]"}], "&"}], ",", "roots",
               ",", "roots"}], "]"}], "]"}], ",", "0"}], "]"}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Log", "[", 
            RowBox[{"10", ",", "gap"}], "]"}]}], "]"}], "]"}], "-", "3"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"result", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Min", "[", 
              RowBox[{"100", ",", 
               RowBox[{"-", "n"}]}], "]"}]}], "]"}], ",", 
           SuperscriptBox["10", "n"]}], "]"}], ",", 
         RowBox[{"-", "n"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "result", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.541276056769896*^9, 3.5412760999179497`*^9}, {
  3.541276147746616*^9, 3.5412762880345163`*^9}, {3.541276350333699*^9, 
  3.541276356662518*^9}, {3.541276408460067*^9, 3.541276481256658*^9}, {
  3.541276516838141*^9, 3.5412765200134163`*^9}, {3.542988750948745*^9, 
  3.542988752790318*^9}, {3.544475660169978*^9, 3.544475693870469*^9}, {
  3.544475732146047*^9, 3.544475734177309*^9}, {3.5444758622813597`*^9, 
  3.544475903454279*^9}, {3.544475938327331*^9, 3.544475941566408*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Section", " ", "3.1", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Connections", " ", "on", " ", "\[CapitalGamma]", 
     RowBox[{"(", "A", ")"}]}], "=", " ", 
    RowBox[{"{", 
     RowBox[{
      GraphicsBox[
       {Thickness[0.016760038078849772`], 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQPU848fBlbR4Hhsu+SQIWBg4nfoeH3frA7fDL5FKQ
YaOBA0/CBult7twOu54v+e571MBB5pC4mrANlwOXdcG5D0yGDosWW3fMvcnh
sKXuXsgSC0MHv7aTIYw67A4tTLM4PqcYOpx7nTfvlR2rg5OYb3p6m6HDhdCb
5axyzA47ORe9655t6MDgtu3z3ysMDlt0nGVeLzJ0SMxRu/9G/K89TD7F4fdE
pWs/7GH6k7ndVL/+/mIPM3/PhcR9exZ8tIfZP0k9mHXx9rf2MPedW/9BT7zz
pT3M/Y8dglzanjyzh/mv46HuhAU/ntrD/A+T53k06fG9u/pw/T01b2cuDdWH
m//matib+Ft6cPun+1Xd/5GnB3ffTzfmimgxPbj7a+Tn7iq6rAv3X5/F59Wa
K3Xh/p/xaUNA9ixdePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOP
f3Q+zH24+ADFAwK3
          "]]}, 
        {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPU848fBlbR4Hhsu+SQIWBg4nfoeH3frA7fDL5FKQ
YaOBA0/CBult7twOu54v+e571MBB5pC4mrANlwOXdcG5D0yGDosWW3fMvcnh
sKXuXsgSC0MHv7aTIYw67A4tTLM4PqcYOpx7nTfvlR2rg5OYb3p6m6HDhdCb
5axyzA47ORe9655t6MDgtu3z3ysMDlt0nGVeLzJ0SMxRu/9G/K89TD7F4fdE
pWs/7GH6k7ndVL/+/mIPM3/PhcR9exZ8tIfZP0k9mHXx9rf2MPedW/9BT7zz
pT3M/Y8dglzanjyzh/mv46HuhAU/ntrD/A+T53k06fG9u/pw/T01b2cuDdWH
m//matib+Ft6cPun+1Xd/5GnB3ffTzfmimgxPbj7a+Tn7iq6rAv3X5/F59Wa
K3Xh/p/xaUNA9ixdePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOP
f3Q+ABt+9jI=
           "]]}, 
         LineBox[{{2.104000000000042, 16.21900000000005}, {
          30.450800000000044`, 16.21900000000005}}]}, 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvXN35Srne/YODJd9kwQsDBw+zM7Ne3LN3uGXyaUg
w0YDh4L7ogf3H7R32PV8yXffowYOLVVLdbwX2DtwWRec+8Bk6FCc6G/9p9je
YUvdvZAlFoYObR1u5R529g4tTLM4PqcYOnA82Zu1lMHewUnMNz29zdDBIePF
/I49dg47ORe9655t6FDB+XNBerGdwxYdZ5nXiwwdNqziXOSmhZB/oWdyXfOZ
LVx/ZtfqU20rbOHm12xcxHa5yBZuf9YMH9EWN1u4++qM7zTwq9rC3f+vrOXy
K35buP9Mwyumd3PYwv0Pk+d5NOnxvbv6cP09NW9nLg3Vh5v/5mrYm/hbenD7
p/tV3f+Rpwd330835opoMT24+2vk5+4quqwL91+fxefVmit14f6f8WlDQPYs
XXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390Psx9uPgAE8z8
PQ==
          "]]}, 
        {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvXN35Srne/YODJd9kwQsDBw+zM7Ne3LN3uGXyaUg
w0YDh4L7ogf3H7R32PV8yXffowYOLVVLdbwX2DtwWRec+8Bk6FCc6G/9p9je
YUvdvZAlFoYObR1u5R529g4tTLM4PqcYOnA82Zu1lMHewUnMNz29zdDBIePF
/I49dg47ORe9655t6FDB+XNBerGdwxYdZ5nXiwwdNqziXOSmhZB/oWdyXfOZ
LVx/ZtfqU20rbOHm12xcxHa5yBZuf9YMH9EWN1u4++qM7zTwq9rC3f+vrOXy
K35buP9Mwyumd3PYwv0Pk+d5NOnxvbv6cP09NW9nLg3Vh5v/5mrYm/hbenD7
p/tV3f+Rpwd330835opoMT24+2vk5+4quqwL91+fxefVmit14f6f8WlDQPYs
XXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgAn1fDj
           "]]}, 
         LineBox[{{30.450800000000044`, 16.21900000000005}, {
          58.797620000000045`, 2.0456100000000514`}}], 
         LineBox[{{30.450800000000044`, 16.21900000000005}, {
          58.797620000000045`, 30.39239000000005}}]}, 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbfGv9lirtJ9DzPdJxzJiGRx25azVvybu5+D3Nd2+
aBmTw79PTG+cef0cvD9+8Yo8zuIgn7lyT+cfX4eahxePFW5hc7BYfjop6Zmv
A8+eaRP4kzgcklunzO847eugVn67te0Ip8Oe23om29f4OvzgsGjRusDlENN0
9OGKLl+HNekumf6V3A7xgc2ZEmm+DjmdM4Q8t3A7sCQ+2NnuiJDPqL9pWymP
0L/IeNGW5QwI84+x5N09+9QHbv+byoLyZed94O7TkLrr+GafD9z9k3Ke/47c
4gP3n92PQymrNvjA/Q+Td7x5mW+/xh97mP4OzQvqn559t4eZP+8Sw71DPF/s
Yfb3Hfc279z4wR7mvkvfdIutbr62h7m/6tCEq2tXPbeH+U//RvdCGban9jD/
C8i9fmQm9cQeFj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50P
cx8uPgCMbQ//
          "]]}, 
        {EdgeForm[{Thickness[0.006678875174421634], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbfGv9lirtJ9DzPdJxzJiGRx25azVvybu5+D3Nd2+
aBmTw79PTG+cef0cvD9+8Yo8zuIgn7lyT+cfX4eahxePFW5hc7BYfjop6Zmv
A8+eaRP4kzgcklunzO847eugVn67te0Ip8Oe23om29f4OvzgsGjRusDlENN0
9OGKLl+HNekumf6V3A7xgc2ZEmm+DjmdM4Q8t3A7sCQ+2NnuiJDPqL9pWymP
0L/IeNGW5QwI84+x5N09+9QHbv+byoLyZed94O7TkLrr+GafD9z9k3Ke/47c
4gP3n92PQymrNvjA/Q+Td7x5mW+/xh97mP4OzQvqn559t4eZP+8Sw71DPF/s
Yfb3Hfc279z4wR7mvkvfdIutbr62h7m/6tCEq2tXPbeH+U//RvdCGban9jD/
C8i9fmQm9cQeFj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50P
AEzWA08=
           "]]}}, 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbfGv9lirtJ+DiPvJ1cUpdg67ctbqXxP3c8jJWHd5
ylo7h3+fmN448/o5ZCyWW7Txo52DfObKPZ1/fB2uzdg9LUTf3sFi+emkpGe+
Dh0v1Qw5Uu0dklunzO847evgZcb0MWyivcOe23om29f4OryRfx96epO9Q0zT
0Ycrunwd7N37778/bu8QH9icKZHm6yDg28Lrf97egSXxwc52R4R8Rv1N20p5
hP5Fxou2LGdAmH+MJe/u2ac+cPvfVBaULzvvA3efhtRdxzf7fODun5Tz/Hfk
Fh+4/+x+HEpZtcEH7n+YfNjydTVB0nZw/dfYbWebXreFm38h82D3pJm2cPvr
znVcupdsC3eflPmDz/3mtnD3P1giUiItZgv3H5dk8fVvDLZw/1+a4rFo+k8b
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+AB/8wQ/

          "]]}, 
        {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbfGv9lirtJ+DiPvJ1cUpdg67ctbqXxP3c8jJWHd5
ylo7h3+fmN448/o5ZCyWW7Txo52DfObKPZ1/fB2uzdg9LUTf3sFi+emkpGe+
Dh0v1Qw5Uu0dklunzO847evgZcb0MWyivcOe23om29f4OryRfx96epO9Q0zT
0Ycrunwd7N37778/bu8QH9icKZHm6yDg28Lrf97egSXxwc52R4R8Rv1N20p5
hP5Fxou2LGdAmH+MJe/u2ac+cPvfVBaULzvvA3efhtRdxzf7fODun5Tz/Hfk
Fh+4/+x+HEpZtcEH7n+YfNjydTVB0nZw/dfYbWebXreFm38h82D3pJm2cPvr
znVcupdsC3eflPmDz/3mtnD3P1giUiItZgv3H5dk8fVvDLZw/1+a4rFo+k8b
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AKlL+Jg=
           "]]}, 
         LineBox[{{58.797620000000045`, 2.0456100000000514`}, {
          87.14442000000005, 2.0456100000000514`}}], 
         LineBox[{{58.797620000000045`, 30.39239000000005}, {
          87.14442000000005, 2.0456100000000514`}}], 
         LineBox[{{58.797620000000045`, 30.39239000000005}, {
          87.14442000000005, 30.39239000000005}}]}, 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQnZd6SP+rcphDzPdJxzJiGRxqYvcnyCqFOfh9Tbcv
WsbkEJOXaXpFJszB++MXr8jjLA4Kob4C5SJhDjUPLx4r3MLmcOfc9+BkzjAH
nj3TJvAncTgsnPE16dvvUAe18tutbUc4HZryL8/vfRPq8IPDokXrApfDBAG5
3LbboQ5r0l0y/Su5He5ZJOnanQx1yOmcIeS5hdtBJ3HZ26/bEPJWTB93vVuK
0C9189z31mkI8+8tOsMm2RkKt3+WTLkXa10o3H1xzNGqK0pD4e63E2H9FVcQ
CvefDw+TdnteKNz/MHnHm5f59mv8sYfp79C8oP7p2Xd7mPnzLjHcO8TzxR5m
f99xb/POjR/sYe679E232Orma3uY+6sOTbi6dtVze5j/9G90L5Rhe2oP87+A
3OtHZlJP7GHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD3
4eIDAMuZBRM=
          "]]}, 
        {EdgeForm[{Thickness[0.006678875174421634], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnZd6SP+rcphDzPdJxzJiGRxqYvcnyCqFOfh9Tbcv
WsbkEJOXaXpFJszB++MXr8jjLA4Kob4C5SJhDjUPLx4r3MLmcOfc9+BkzjAH
nj3TJvAncTgsnPE16dvvUAe18tutbUc4HZryL8/vfRPq8IPDokXrApfDBAG5
3LbboQ5r0l0y/Su5He5ZJOnanQx1yOmcIeS5hdtBJ3HZ26/bEPJWTB93vVuK
0C9189z31mkI8+8tOsMm2RkKt3+WTLkXa10o3H1xzNGqK0pD4e63E2H9FVcQ
CvefDw+TdnteKNz/MHnHm5f59mv8sYfp79C8oP7p2Xd7mPnzLjHcO8TzxR5m
f99xb/POjR/sYe679E232Orma3uY+6sOTbi6dtVze5j/9G90L5Rhe2oP87+A
3OtHZlJP7GHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QD2
gfcg
           "]]}}, 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQnZd6SP+rcpiDiPvJ1cUpdg41sfsTZJXCHHIy1l2e
stbOISYv0/SKTJhDxmK5RRs/2jkohPoKlIuEOVybsXtaiL69w51z34OTOcMc
Ol6qGXKk2jssnPE16dvvUAcvM6aPYRPtHZryL8/vfRPq8Eb+fejpTfYOEwTk
cttuhzrYu/fff3/c3uGeRZKu3clQBwHfFl7/8/YOOonL3n7dhpC3Yvq4691S
hH6pm+e+t05DmH9v0Rk2yc5QuP2zZMq9WOtC4e6LY45WXVEaCne/nQjrr7iC
ULj/fHiYtNvzQuH+h8mHLV9XEyRtB9d/jd12tul1W7j5FzIPdk+aaQu3v+5c
x6V7ybZw90mZP/jcb24Ld/+DJSIl0mK2cP9xSRZf/8ZgC/f/pSkei6b/tIGH
D0weFn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH58Pch4sPAL8f+UQ=

          "]]}, 
        {EdgeForm[{Thickness[0.006678875174421634], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnZd6SP+rcpiDiPvJ1cUpdg41sfsTZJXCHHIy1l2e
stbOISYv0/SKTJhDxmK5RRs/2jkohPoKlIuEOVybsXtaiL69w51z34OTOcMc
Ol6qGXKk2jssnPE16dvvUAcvM6aPYRPtHZryL8/vfRPq8Eb+fejpTfYOEwTk
cttuhzrYu/fff3/c3uGeRZKu3clQBwHfFl7/8/YOOonL3n7dhpC3Yvq4691S
hH6pm+e+t05DmH9v0Rk2yc5QuP2zZMq9WOtC4e6LY45WXVEaCne/nQjrr7iC
ULj/fHiYtNvzQuH+h8mHLV9XEyRtB9d/jd12tul1W7j5FzIPdk+aaQu3v+5c
x6V7ybZw90mZP/jcb24Ld/+DJSIl0mK2cP9xSRZf/8ZgC/f/pSkei6b/tIGH
D0weFn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAUwXseA==
           "]]}}, 
        {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{2.104000000000042, 16.21900000000005}, {2.104000000000042, 
          25.66778000000005}}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{58.797620000000045`, 2.0456100000000514`}, {
          58.797620000000045`, 11.494400000000052`}}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{58.797620000000045`, 30.39239000000005}, {
          58.797620000000045`, 39.84118000000005}}]}},
       AspectRatio->Automatic,
       ImageSize->{89., 40.},
       PlotRange->{{0., 89.}, {0., 40.}}], ",", 
      GraphicsBox[
       {Thickness[0.016760038078849772`], 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQPU848fBlbR4Hhsu+SQIWBg4nfoeH3frA7fDL5FKQ
YaOBA0/CBult7twOu54v+e571MBB5pC4mrANlwOXdcG5D0yGDosWW3fMvcnh
sKXuXsgSC0MHv7aTIYw67A4tTLM4PqcYOpx7nTfvlR2rg5OYb3p6m6HDhdCb
5axyzA47ORe9655t6MDgtu3z3ysMDlt0nGVeLzJ0SMxRu/9G/K89TD7F4fdE
pWs/7GH6k7ndVL/+/mIPM3/PhcR9exZ8tIfZP0k9mHXx9rf2MPedW/9BT7zz
pT3M/Y8dglzanjyzh/mv46HuhAU/ntrD/A+T53k06fG9u/pw/T01b2cuDdWH
m//matib+Ft6cPun+1Xd/5GnB3ffTzfmimgxPbj7a+Tn7iq6rAv3X5/F59Wa
K3Xh/p/xaUNA9ixdePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOP
f3Q+zH24+ADFAwK3
          "]]}, 
        {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPU848fBlbR4Hhsu+SQIWBg4nfoeH3frA7fDL5FKQ
YaOBA0/CBult7twOu54v+e571MBB5pC4mrANlwOXdcG5D0yGDosWW3fMvcnh
sKXuXsgSC0MHv7aTIYw67A4tTLM4PqcYOpx7nTfvlR2rg5OYb3p6m6HDhdCb
5axyzA47ORe9655t6MDgtu3z3ysMDlt0nGVeLzJ0SMxRu/9G/K89TD7F4fdE
pWs/7GH6k7ndVL/+/mIPM3/PhcR9exZ8tIfZP0k9mHXx9rf2MPedW/9BT7zz
pT3M/Y8dglzanjyzh/mv46HuhAU/ntrD/A+T53k06fG9u/pw/T01b2cuDdWH
m//matib+Ft6cPun+1Xd/5GnB3ffTzfmimgxPbj7a+Tn7iq6rAv3X5/F59Wa
K3Xh/p/xaUNA9ixdePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOP
f3Q+ABt+9jI=
           "]]}, 
         LineBox[{{2.104000000000042, 16.21900000000005}, {
          30.450800000000044`, 16.21900000000005}}]}, 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvXN35Srne/YODJd9kwQsDBw+zM7Ne3LN3uGXyaUg
w0YDh4L7ogf3H7R32PV8yXffowYOLVVLdbwX2DtwWRec+8Bk6FCc6G/9p9je
YUvdvZAlFoYObR1u5R529g4tTLM4PqcYOnA82Zu1lMHewUnMNz29zdDBIePF
/I49dg47ORe9655t6FDB+XNBerGdwxYdZ5nXiwwdNqziXOSmhZB/oWdyXfOZ
LVx/ZtfqU20rbOHm12xcxHa5yBZuf9YMH9EWN1u4++qM7zTwq9rC3f+vrOXy
K35buP9Mwyumd3PYwv0Pk+d5NOnxvbv6cP09NW9nLg3Vh5v/5mrYm/hbenD7
p/tV3f+Rpwd330835opoMT24+2vk5+4quqwL91+fxefVmit14f6f8WlDQPYs
XXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390Psx9uPgAE8z8
PQ==
          "]]}, 
        {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvXN35Srne/YODJd9kwQsDBw+zM7Ne3LN3uGXyaUg
w0YDh4L7ogf3H7R32PV8yXffowYOLVVLdbwX2DtwWRec+8Bk6FCc6G/9p9je
YUvdvZAlFoYObR1u5R529g4tTLM4PqcYOnA82Zu1lMHewUnMNz29zdDBIePF
/I49dg47ORe9655t6FDB+XNBerGdwxYdZ5nXiwwdNqziXOSmhZB/oWdyXfOZ
LVx/ZtfqU20rbOHm12xcxHa5yBZuf9YMH9EWN1u4++qM7zTwq9rC3f+vrOXy
K35buP9Mwyumd3PYwv0Pk+d5NOnxvbv6cP09NW9nLg3Vh5v/5mrYm/hbenD7
p/tV3f+Rpwd330835opoMT24+2vk5+4quqwL91+fxefVmit14f6f8WlDQPYs
XXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgAn1fDj
           "]]}, 
         LineBox[{{30.450800000000044`, 16.21900000000005}, {
          58.797620000000045`, 2.0456100000000514`}}], 
         LineBox[{{30.450800000000044`, 16.21900000000005}, {
          58.797620000000045`, 30.39239000000005}}]}, 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbfGv9lirtJ9DzPdJxzJiGRx25azVvybu5+D3Nd2+
aBmTw79PTG+cef0cvD9+8Yo8zuIgn7lyT+cfX4eahxePFW5hc7BYfjop6Zmv
A8+eaRP4kzgcklunzO847eugVn67te0Ip8Oe23om29f4OvzgsGjRusDlENN0
9OGKLl+HNekumf6V3A7xgc2ZEmm+DjmdM4Q8t3A7sCQ+2NnuiJDPqL9pWymP
0L/IeNGW5QwI84+x5N09+9QHbv+byoLyZed94O7TkLrr+GafD9z9k3Ke/47c
4gP3n92PQymrNvjA/Q+Td7x5mW+/xh97mP4OzQvqn559t4eZP+8Sw71DPF/s
Yfb3Hfc279z4wR7mvkvfdIutbr62h7m/6tCEq2tXPbeH+U//RvdCGban9jD/
C8i9fmQm9cQeFj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50P
cx8uPgCMbQ//
          "]]}, 
        {EdgeForm[{Thickness[0.006678875174421634], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbfGv9lirtJ9DzPdJxzJiGRx25azVvybu5+D3Nd2+
aBmTw79PTG+cef0cvD9+8Yo8zuIgn7lyT+cfX4eahxePFW5hc7BYfjop6Zmv
A8+eaRP4kzgcklunzO847eugVn67te0Ip8Oe23om29f4OvzgsGjRusDlENN0
9OGKLl+HNekumf6V3A7xgc2ZEmm+DjmdM4Q8t3A7sCQ+2NnuiJDPqL9pWymP
0L/IeNGW5QwI84+x5N09+9QHbv+byoLyZed94O7TkLrr+GafD9z9k3Ke/47c
4gP3n92PQymrNvjA/Q+Td7x5mW+/xh97mP4OzQvqn559t4eZP+8Sw71DPF/s
Yfb3Hfc279z4wR7mvkvfdIutbr62h7m/6tCEq2tXPbeH+U//RvdCGban9jD/
C8i9fmQm9cQeFj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50P
AEzWA08=
           "]]}}, 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbfGv9lirtJ+DiPvJ1cUpdg67ctbqXxP3c8jJWHd5
ylo7h3+fmN448/o5ZCyWW7Txo52DfObKPZ1/fB2uzdg9LUTf3sFi+emkpGe+
Dh0v1Qw5Uu0dklunzO847evgZcb0MWyivcOe23om29f4OryRfx96epO9Q0zT
0Ycrunwd7N37778/bu8QH9icKZHm6yDg28Lrf97egSXxwc52R4R8Rv1N20p5
hP5Fxou2LGdAmH+MJe/u2ac+cPvfVBaULzvvA3efhtRdxzf7fODun5Tz/Hfk
Fh+4/+x+HEpZtcEH7n+YfNjydTVB0nZw/dfYbWebXreFm38h82D3pJm2cPvr
znVcupdsC3eflPmDz/3mtnD3P1giUiItZgv3H5dk8fVvDLZw/1+a4rFo+k8b
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+AB/8wQ/

          "]]}, 
        {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbfGv9lirtJ+DiPvJ1cUpdg67ctbqXxP3c8jJWHd5
ylo7h3+fmN448/o5ZCyWW7Txo52DfObKPZ1/fB2uzdg9LUTf3sFi+emkpGe+
Dh0v1Qw5Uu0dklunzO847evgZcb0MWyivcOe23om29f4OryRfx96epO9Q0zT
0Ycrunwd7N37778/bu8QH9icKZHm6yDg28Lrf97egSXxwc52R4R8Rv1N20p5
hP5Fxou2LGdAmH+MJe/u2ac+cPvfVBaULzvvA3efhtRdxzf7fODun5Tz/Hfk
Fh+4/+x+HEpZtcEH7n+YfNjydTVB0nZw/dfYbWebXreFm38h82D3pJm2cPvr
znVcupdsC3eflPmDz/3mtnD3P1giUiItZgv3H5dk8fVvDLZw/1+a4rFo+k8b
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AKlL+Jg=
           "]]}, 
         LineBox[{{58.797620000000045`, 2.0456100000000514`}, {
          87.14442000000005, 2.0456100000000514`}}], 
         LineBox[{{58.797620000000045`, 30.39239000000005}, {
          87.14442000000005, 2.0456100000000514`}}], 
         LineBox[{{58.797620000000045`, 30.39239000000005}, {
          87.14442000000005, 30.39239000000005}}]}, 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQnZd6SP+rcphDzPdJxzJiGRxqYvcnyCqFOfh9Tbcv
WsbkEJOXaXpFJszB++MXr8jjLA4Kob4C5SJhDjUPLx4r3MLmcOfc9+BkzjAH
nj3TJvAncTgsnPE16dvvUAe18tutbUc4HZryL8/vfRPq8IPDokXrApfDBAG5
3LbboQ5r0l0y/Su5He5ZJOnanQx1yOmcIeS5hdtBJ3HZ26/bEPJWTB93vVuK
0C9189z31mkI8+8tOsMm2RkKt3+WTLkXa10o3H1xzNGqK0pD4e63E2H9FVcQ
CvefDw+TdnteKNz/MHnHm5f59mv8sYfp79C8oP7p2Xd7mPnzLjHcO8TzxR5m
f99xb/POjR/sYe679E232Orma3uY+6sOTbi6dtVze5j/9G90L5Rhe2oP87+A
3OtHZlJP7GHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD3
4eIDAMuZBRM=
          "]]}, 
        {EdgeForm[{Thickness[0.006678875174421634], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnZd6SP+rcphDzPdJxzJiGRxqYvcnyCqFOfh9Tbcv
WsbkEJOXaXpFJszB++MXr8jjLA4Kob4C5SJhDjUPLx4r3MLmcOfc9+BkzjAH
nj3TJvAncTgsnPE16dvvUAe18tutbUc4HZryL8/vfRPq8IPDokXrApfDBAG5
3LbboQ5r0l0y/Su5He5ZJOnanQx1yOmcIeS5hdtBJ3HZ26/bEPJWTB93vVuK
0C9189z31mkI8+8tOsMm2RkKt3+WTLkXa10o3H1xzNGqK0pD4e63E2H9FVcQ
CvefDw+TdnteKNz/MHnHm5f59mv8sYfp79C8oP7p2Xd7mPnzLjHcO8TzxR5m
f99xb/POjR/sYe679E232Orma3uY+6sOTbi6dtVze5j/9G90L5Rhe2oP87+A
3OtHZlJP7GHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QD2
gfcg
           "]]}}, 
        {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQnZd6SP+rcpiDiPvJ1cUpdg41sfsTZJXCHHIy1l2e
stbOISYv0/SKTJhDxmK5RRs/2jkohPoKlIuEOVybsXtaiL69w51z34OTOcMc
Ol6qGXKk2jssnPE16dvvUAcvM6aPYRPtHZryL8/vfRPq8Eb+fejpTfYOEwTk
cttuhzrYu/fff3/c3uGeRZKu3clQBwHfFl7/8/YOOonL3n7dhpC3Yvq4691S
hH6pm+e+t05DmH9v0Rk2yc5QuP2zZMq9WOtC4e6LY45WXVEaCne/nQjrr7iC
ULj/fHiYtNvzQuH+h8mHLV9XEyRtB9d/jd12tul1W7j5FzIPdk+aaQu3v+5c
x6V7ybZw90mZP/jcb24Ld/+DJSIl0mK2cP9xSRZf/8ZgC/f/pSkei6b/tIGH
D0weFn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH58Pch4sPAL8f+UQ=

          "]]}, 
        {EdgeForm[{Thickness[0.006678875174421634], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnZd6SP+rcpiDiPvJ1cUpdg41sfsTZJXCHHIy1l2e
stbOISYv0/SKTJhDxmK5RRs/2jkohPoKlIuEOVybsXtaiL69w51z34OTOcMc
Ol6qGXKk2jssnPE16dvvUAcvM6aPYRPtHZryL8/vfRPq8Eb+fejpTfYOEwTk
cttuhzrYu/fff3/c3uGeRZKu3clQBwHfFl7/8/YOOonL3n7dhpC3Yvq4691S
hH6pm+e+t05DmH9v0Rk2yc5QuP2zZMq9WOtC4e6LY45WXVEaCne/nQjrr7iC
ULj/fHiYtNvzQuH+h8mHLV9XEyRtB9d/jd12tul1W7j5FzIPdk+aaQu3v+5c
x6V7ybZw90mZP/jcb24Ld/+DJSIl0mK2cP9xSRZf/8ZgC/f/pSkei6b/tIGH
D0weFn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAUwXseA==
           "]]}}, 
        {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{2.104000000000042, 16.21900000000005}, {2.104000000000042, 
          25.66778000000005}}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{58.797620000000045`, 2.0456100000000514`}, {
          58.797620000000045`, 11.494400000000052`}}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{58.797620000000045`, 30.39239000000005}, {
          58.797620000000045`, 39.84118000000005}}]}},
       AspectRatio->Automatic,
       ImageSize->{89., 40.},
       PlotRange->{{0., 89.}, {0., 40.}}]}], "}"}]}], ")"}]}]], "Section",
 CellChangeTimes->{{3.543326160210465*^9, 3.543326185250327*^9}, {
  3.543329074895516*^9, 3.543329108103532*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"g", "=", 
    RowBox[{
    "GraphFromString", "[", "\"\<bwd1v1p1v1x1p0x1duals1v1x2\>\"", "]"}]}], 
   ")"}], ";", 
  RowBox[{"DisplayGraph", "/@", 
   RowBox[{"(", 
    RowBox[{"G", "=", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g"}], "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.495121590833898*^9, 3.495121606270863*^9}, {
   3.495128814496076*^9, 3.495128817174279*^9}, 3.507472723576385*^9, {
   3.507472773874301*^9, 3.507472789111308*^9}, {3.50826142529592*^9, 
   3.508261429079921*^9}, {3.508773088002824*^9, 3.508773092809442*^9}, {
   3.508773127992977*^9, 3.508773128279037*^9}, {3.524841103004505*^9, 
   3.524841112955393*^9}, {3.52561865503403*^9, 3.525618673644245*^9}, {
   3.5256206654462976`*^9, 3.525620673358769*^9}, 3.526148492472763*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    {Thickness[0.016760038078849772`], 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQPU848fBlbR4Hhsu+SQIWBg4nfoeH3frA7fDL5FKQ
YaOBA0/CBult7twOu54v+e571MBB5pC4mrANlwOXdcG5D0yGDosWW3fMvcnh
sKXuXsgSC0MHv7aTIYw67A4tTLM4PqcYOpx7nTfvlR2rg5OYb3p6m6HDhdCb
5axyzA47ORe9655t6MDgtu3z3ysMDlt0nGVeLzJ0SMxRu/9G/K89TD7F4fdE
pWs/7GH6k7ndVL/+/mIPM3/PhcR9exZ8tIfZP0k9mHXx9rf2MPedW/9BT7zz
pT3M/Y8dglzanjyzh/mv46HuhAU/ntrD/A+T53k06fG9u/pw/T01b2cuDdWH
m//matib+Ft6cPun+1Xd/5GnB3ffTzfmimgxPbj7a+Tn7iq6rAv3X5/F59Wa
K3Xh/p/xaUNA9ixdePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOP
f3Q+zH24+ADFAwK3
       "]]}, 
     {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPU848fBlbR4Hhsu+SQIWBg4nfoeH3frA7fDL5FKQ
YaOBA0/CBult7twOu54v+e571MBB5pC4mrANlwOXdcG5D0yGDosWW3fMvcnh
sKXuXsgSC0MHv7aTIYw67A4tTLM4PqcYOpx7nTfvlR2rg5OYb3p6m6HDhdCb
5axyzA47ORe9655t6MDgtu3z3ysMDlt0nGVeLzJ0SMxRu/9G/K89TD7F4fdE
pWs/7GH6k7ndVL/+/mIPM3/PhcR9exZ8tIfZP0k9mHXx9rf2MPedW/9BT7zz
pT3M/Y8dglzanjyzh/mv46HuhAU/ntrD/A+T53k06fG9u/pw/T01b2cuDdWH
m//matib+Ft6cPun+1Xd/5GnB3ffTzfmimgxPbj7a+Tn7iq6rAv3X5/F59Wa
K3Xh/p/xaUNA9ixdePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOP
f3Q+ABt+9jI=
        "]]}, 
      LineBox[{{2.104000000000042, 16.21900000000005}, {30.450800000000044`, 
       16.21900000000005}}]}, 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvXN35Srne/YODJd9kwQsDBw+zM7Ne3LN3uGXyaUg
w0YDh4L7ogf3H7R32PV8yXffowYOLVVLdbwX2DtwWRec+8Bk6FCc6G/9p9je
YUvdvZAlFoYObR1u5R529g4tTLM4PqcYOnA82Zu1lMHewUnMNz29zdDBIePF
/I49dg47ORe9655t6FDB+XNBerGdwxYdZ5nXiwwdNqziXOSmhZB/oWdyXfOZ
LVx/ZtfqU20rbOHm12xcxHa5yBZuf9YMH9EWN1u4++qM7zTwq9rC3f+vrOXy
K35buP9Mwyumd3PYwv0Pk+d5NOnxvbv6cP09NW9nLg3Vh5v/5mrYm/hbenD7
p/tV3f+Rpwd330835opoMT24+2vk5+4quqwL91+fxefVmit14f6f8WlDQPYs
XXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390Psx9uPgAE8z8
PQ==
       "]]}, 
     {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvXN35Srne/YODJd9kwQsDBw+zM7Ne3LN3uGXyaUg
w0YDh4L7ogf3H7R32PV8yXffowYOLVVLdbwX2DtwWRec+8Bk6FCc6G/9p9je
YUvdvZAlFoYObR1u5R529g4tTLM4PqcYOnA82Zu1lMHewUnMNz29zdDBIePF
/I49dg47ORe9655t6FDB+XNBerGdwxYdZ5nXiwwdNqziXOSmhZB/oWdyXfOZ
LVx/ZtfqU20rbOHm12xcxHa5yBZuf9YMH9EWN1u4++qM7zTwq9rC3f+vrOXy
K35buP9Mwyumd3PYwv0Pk+d5NOnxvbv6cP09NW9nLg3Vh5v/5mrYm/hbenD7
p/tV3f+Rpwd330835opoMT24+2vk5+4quqwL91+fxefVmit14f6f8WlDQPYs
XXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgAn1fDj
        "]]}, 
      LineBox[{{30.450800000000044`, 16.21900000000005}, {58.797620000000045`,
        2.0456100000000514`}}], 
      LineBox[{{30.450800000000044`, 16.21900000000005}, {58.797620000000045`,
        30.39239000000005}}]}, 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbfGv9lirtJ9DzPdJxzJiGRx25azVvybu5+D3Nd2+
aBmTw79PTG+cef0cvD9+8Yo8zuIgn7lyT+cfX4eahxePFW5hc7BYfjop6Zmv
A8+eaRP4kzgcklunzO847eugVn67te0Ip8Oe23om29f4OvzgsGjRusDlENN0
9OGKLl+HNekumf6V3A7xgc2ZEmm+DjmdM4Q8t3A7sCQ+2NnuiJDPqL9pWymP
0L/IeNGW5QwI84+x5N09+9QHbv+byoLyZed94O7TkLrr+GafD9z9k3Ke/47c
4gP3n92PQymrNvjA/Q+Td7x5mW+/xh97mP4OzQvqn559t4eZP+8Sw71DPF/s
Yfb3Hfc279z4wR7mvkvfdIutbr62h7m/6tCEq2tXPbeH+U//RvdCGban9jD/
C8i9fmQm9cQeFj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50P
cx8uPgCMbQ//
       "]]}, 
     {EdgeForm[{Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbfGv9lirtJ9DzPdJxzJiGRx25azVvybu5+D3Nd2+
aBmTw79PTG+cef0cvD9+8Yo8zuIgn7lyT+cfX4eahxePFW5hc7BYfjop6Zmv
A8+eaRP4kzgcklunzO847eugVn67te0Ip8Oe23om29f4OvzgsGjRusDlENN0
9OGKLl+HNekumf6V3A7xgc2ZEmm+DjmdM4Q8t3A7sCQ+2NnuiJDPqL9pWymP
0L/IeNGW5QwI84+x5N09+9QHbv+byoLyZed94O7TkLrr+GafD9z9k3Ke/47c
4gP3n92PQymrNvjA/Q+Td7x5mW+/xh97mP4OzQvqn559t4eZP+8Sw71DPF/s
Yfb3Hfc279z4wR7mvkvfdIutbr62h7m/6tCEq2tXPbeH+U//RvdCGban9jD/
C8i9fmQm9cQeFj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50P
AEzWA08=
        "]]}}, 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbfGv9lirtJ+DiPvJ1cUpdg67ctbqXxP3c8jJWHd5
ylo7h3+fmN448/o5ZCyWW7Txo52DfObKPZ1/fB2uzdg9LUTf3sFi+emkpGe+
Dh0v1Qw5Uu0dklunzO847evgZcb0MWyivcOe23om29f4OryRfx96epO9Q0zT
0Ycrunwd7N37778/bu8QH9icKZHm6yDg28Lrf97egSXxwc52R4R8Rv1N20p5
hP5Fxou2LGdAmH+MJe/u2ac+cPvfVBaULzvvA3efhtRdxzf7fODun5Tz/Hfk
Fh+4/+x+HEpZtcEH7n+YfNjydTVB0nZw/dfYbWebXreFm38h82D3pJm2cPvr
znVcupdsC3eflPmDz/3mtnD3P1giUiItZgv3H5dk8fVvDLZw/1+a4rFo+k8b
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+AB/8wQ/

       "]]}, 
     {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbfGv9lirtJ+DiPvJ1cUpdg67ctbqXxP3c8jJWHd5
ylo7h3+fmN448/o5ZCyWW7Txo52DfObKPZ1/fB2uzdg9LUTf3sFi+emkpGe+
Dh0v1Qw5Uu0dklunzO847evgZcb0MWyivcOe23om29f4OryRfx96epO9Q0zT
0Ycrunwd7N37778/bu8QH9icKZHm6yDg28Lrf97egSXxwc52R4R8Rv1N20p5
hP5Fxou2LGdAmH+MJe/u2ac+cPvfVBaULzvvA3efhtRdxzf7fODun5Tz/Hfk
Fh+4/+x+HEpZtcEH7n+YfNjydTVB0nZw/dfYbWebXreFm38h82D3pJm2cPvr
znVcupdsC3eflPmDz/3mtnD3P1giUiItZgv3H5dk8fVvDLZw/1+a4rFo+k8b
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AKlL+Jg=
        "]]}, 
      LineBox[{{58.797620000000045`, 2.0456100000000514`}, {87.14442000000005,
        2.0456100000000514`}}], 
      LineBox[{{58.797620000000045`, 30.39239000000005}, {87.14442000000005, 
       2.0456100000000514`}}], 
      LineBox[{{58.797620000000045`, 30.39239000000005}, {87.14442000000005, 
       30.39239000000005}}]}, 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQnZd6SP+rcphDzPdJxzJiGRxqYvcnyCqFOfh9Tbcv
WsbkEJOXaXpFJszB++MXr8jjLA4Kob4C5SJhDjUPLx4r3MLmcOfc9+BkzjAH
nj3TJvAncTgsnPE16dvvUAe18tutbUc4HZryL8/vfRPq8IPDokXrApfDBAG5
3LbboQ5r0l0y/Su5He5ZJOnanQx1yOmcIeS5hdtBJ3HZ26/bEPJWTB93vVuK
0C9189z31mkI8+8tOsMm2RkKt3+WTLkXa10o3H1xzNGqK0pD4e63E2H9FVcQ
CvefDw+TdnteKNz/MHnHm5f59mv8sYfp79C8oP7p2Xd7mPnzLjHcO8TzxR5m
f99xb/POjR/sYe679E232Orma3uY+6sOTbi6dtVze5j/9G90L5Rhe2oP87+A
3OtHZlJP7GHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD3
4eIDAMuZBRM=
       "]]}, 
     {EdgeForm[{Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnZd6SP+rcphDzPdJxzJiGRxqYvcnyCqFOfh9Tbcv
WsbkEJOXaXpFJszB++MXr8jjLA4Kob4C5SJhDjUPLx4r3MLmcOfc9+BkzjAH
nj3TJvAncTgsnPE16dvvUAe18tutbUc4HZryL8/vfRPq8IPDokXrApfDBAG5
3LbboQ5r0l0y/Su5He5ZJOnanQx1yOmcIeS5hdtBJ3HZ26/bEPJWTB93vVuK
0C9189z31mkI8+8tOsMm2RkKt3+WTLkXa10o3H1xzNGqK0pD4e63E2H9FVcQ
CvefDw+TdnteKNz/MHnHm5f59mv8sYfp79C8oP7p2Xd7mPnzLjHcO8TzxR5m
f99xb/POjR/sYe679E232Orma3uY+6sOTbi6dtVze5j/9G90L5Rhe2oP87+A
3OtHZlJP7GHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QD2
gfcg
        "]]}}, 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQnZd6SP+rcpiDiPvJ1cUpdg41sfsTZJXCHHIy1l2e
stbOISYv0/SKTJhDxmK5RRs/2jkohPoKlIuEOVybsXtaiL69w51z34OTOcMc
Ol6qGXKk2jssnPE16dvvUAcvM6aPYRPtHZryL8/vfRPq8Eb+fejpTfYOEwTk
cttuhzrYu/fff3/c3uGeRZKu3clQBwHfFl7/8/YOOonL3n7dhpC3Yvq4691S
hH6pm+e+t05DmH9v0Rk2yc5QuP2zZMq9WOtC4e6LY45WXVEaCne/nQjrr7iC
ULj/fHiYtNvzQuH+h8mHLV9XEyRtB9d/jd12tul1W7j5FzIPdk+aaQu3v+5c
x6V7ybZw90mZP/jcb24Ld/+DJSIl0mK2cP9xSRZf/8ZgC/f/pSkei6b/tIGH
D0weFn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH58Pch4sPAL8f+UQ=

       "]]}, 
     {EdgeForm[{Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnZd6SP+rcpiDiPvJ1cUpdg41sfsTZJXCHHIy1l2e
stbOISYv0/SKTJhDxmK5RRs/2jkohPoKlIuEOVybsXtaiL69w51z34OTOcMc
Ol6qGXKk2jssnPE16dvvUAcvM6aPYRPtHZryL8/vfRPq8Eb+fejpTfYOEwTk
cttuhzrYu/fff3/c3uGeRZKu3clQBwHfFl7/8/YOOonL3n7dhpC3Yvq4691S
hH6pm+e+t05DmH9v0Rk2yc5QuP2zZMq9WOtC4e6LY45WXVEaCne/nQjrr7iC
ULj/fHiYtNvzQuH+h8mHLV9XEyRtB9d/jd12tul1W7j5FzIPdk+aaQu3v+5c
x6V7ybZw90mZP/jcb24Ld/+DJSIl0mK2cP9xSRZf/8ZgC/f/pSkei6b/tIGH
D0weFn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAUwXseA==
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{2.104000000000042, 16.21900000000005}, {2.104000000000042, 
       25.66778000000005}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{58.797620000000045`, 2.0456100000000514`}, {
       58.797620000000045`, 11.494400000000052`}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{58.797620000000045`, 30.39239000000005}, {58.797620000000045`,
        39.84118000000005}}]}},
    AspectRatio->Automatic,
    ImageSize->{89., 40.},
    PlotRange->{{0., 89.}, {0., 40.}}], ",", 
   GraphicsBox[
    {Thickness[0.016760038078849772`], 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQPU848fBlbR4Hhsu+SQIWBg4nfoeH3frA7fDL5FKQ
YaOBA0/CBult7twOu54v+e571MBB5pC4mrANlwOXdcG5D0yGDosWW3fMvcnh
sKXuXsgSC0MHv7aTIYw67A4tTLM4PqcYOpx7nTfvlR2rg5OYb3p6m6HDhdCb
5axyzA47ORe9655t6MDgtu3z3ysMDlt0nGVeLzJ0SMxRu/9G/K89TD7F4fdE
pWs/7GH6k7ndVL/+/mIPM3/PhcR9exZ8tIfZP0k9mHXx9rf2MPedW/9BT7zz
pT3M/Y8dglzanjyzh/mv46HuhAU/ntrD/A+T53k06fG9u/pw/T01b2cuDdWH
m//matib+Ft6cPun+1Xd/5GnB3ffTzfmimgxPbj7a+Tn7iq6rAv3X5/F59Wa
K3Xh/p/xaUNA9ixdePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOP
f3Q+zH24+ADFAwK3
       "]]}, 
     {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPU848fBlbR4Hhsu+SQIWBg4nfoeH3frA7fDL5FKQ
YaOBA0/CBult7twOu54v+e571MBB5pC4mrANlwOXdcG5D0yGDosWW3fMvcnh
sKXuXsgSC0MHv7aTIYw67A4tTLM4PqcYOpx7nTfvlR2rg5OYb3p6m6HDhdCb
5axyzA47ORe9655t6MDgtu3z3ysMDlt0nGVeLzJ0SMxRu/9G/K89TD7F4fdE
pWs/7GH6k7ndVL/+/mIPM3/PhcR9exZ8tIfZP0k9mHXx9rf2MPedW/9BT7zz
pT3M/Y8dglzanjyzh/mv46HuhAU/ntrD/A+T53k06fG9u/pw/T01b2cuDdWH
m//matib+Ft6cPun+1Xd/5GnB3ffTzfmimgxPbj7a+Tn7iq6rAv3X5/F59Wa
K3Xh/p/xaUNA9ixdePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOP
f3Q+ABt+9jI=
        "]]}, 
      LineBox[{{2.104000000000042, 16.21900000000005}, {30.450800000000044`, 
       16.21900000000005}}]}, 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvXN35Srne/YODJd9kwQsDBw+zM7Ne3LN3uGXyaUg
w0YDh4L7ogf3H7R32PV8yXffowYOLVVLdbwX2DtwWRec+8Bk6FCc6G/9p9je
YUvdvZAlFoYObR1u5R529g4tTLM4PqcYOnA82Zu1lMHewUnMNz29zdDBIePF
/I49dg47ORe9655t6FDB+XNBerGdwxYdZ5nXiwwdNqziXOSmhZB/oWdyXfOZ
LVx/ZtfqU20rbOHm12xcxHa5yBZuf9YMH9EWN1u4++qM7zTwq9rC3f+vrOXy
K35buP9Mwyumd3PYwv0Pk+d5NOnxvbv6cP09NW9nLg3Vh5v/5mrYm/hbenD7
p/tV3f+Rpwd330835opoMT24+2vk5+4quqwL91+fxefVmit14f6f8WlDQPYs
XXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390Psx9uPgAE8z8
PQ==
       "]]}, 
     {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvXN35Srne/YODJd9kwQsDBw+zM7Ne3LN3uGXyaUg
w0YDh4L7ogf3H7R32PV8yXffowYOLVVLdbwX2DtwWRec+8Bk6FCc6G/9p9je
YUvdvZAlFoYObR1u5R529g4tTLM4PqcYOnA82Zu1lMHewUnMNz29zdDBIePF
/I49dg47ORe9655t6FDB+XNBerGdwxYdZ5nXiwwdNqziXOSmhZB/oWdyXfOZ
LVx/ZtfqU20rbOHm12xcxHa5yBZuf9YMH9EWN1u4++qM7zTwq9rC3f+vrOXy
K35buP9Mwyumd3PYwv0Pk+d5NOnxvbv6cP09NW9nLg3Vh5v/5mrYm/hbenD7
p/tV3f+Rpwd330835opoMT24+2vk5+4quqwL91+fxefVmit14f6f8WlDQPYs
XXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgAn1fDj
        "]]}, 
      LineBox[{{30.450800000000044`, 16.21900000000005}, {58.797620000000045`,
        2.0456100000000514`}}], 
      LineBox[{{30.450800000000044`, 16.21900000000005}, {58.797620000000045`,
        30.39239000000005}}]}, 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbfGv9lirtJ9DzPdJxzJiGRx25azVvybu5+D3Nd2+
aBmTw79PTG+cef0cvD9+8Yo8zuIgn7lyT+cfX4eahxePFW5hc7BYfjop6Zmv
A8+eaRP4kzgcklunzO847eugVn67te0Ip8Oe23om29f4OvzgsGjRusDlENN0
9OGKLl+HNekumf6V3A7xgc2ZEmm+DjmdM4Q8t3A7sCQ+2NnuiJDPqL9pWymP
0L/IeNGW5QwI84+x5N09+9QHbv+byoLyZed94O7TkLrr+GafD9z9k3Ke/47c
4gP3n92PQymrNvjA/Q+Td7x5mW+/xh97mP4OzQvqn559t4eZP+8Sw71DPF/s
Yfb3Hfc279z4wR7mvkvfdIutbr62h7m/6tCEq2tXPbeH+U//RvdCGban9jD/
C8i9fmQm9cQeFj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50P
cx8uPgCMbQ//
       "]]}, 
     {EdgeForm[{Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbfGv9lirtJ9DzPdJxzJiGRx25azVvybu5+D3Nd2+
aBmTw79PTG+cef0cvD9+8Yo8zuIgn7lyT+cfX4eahxePFW5hc7BYfjop6Zmv
A8+eaRP4kzgcklunzO847eugVn67te0Ip8Oe23om29f4OvzgsGjRusDlENN0
9OGKLl+HNekumf6V3A7xgc2ZEmm+DjmdM4Q8t3A7sCQ+2NnuiJDPqL9pWymP
0L/IeNGW5QwI84+x5N09+9QHbv+byoLyZed94O7TkLrr+GafD9z9k3Ke/47c
4gP3n92PQymrNvjA/Q+Td7x5mW+/xh97mP4OzQvqn559t4eZP+8Sw71DPF/s
Yfb3Hfc279z4wR7mvkvfdIutbr62h7m/6tCEq2tXPbeH+U//RvdCGban9jD/
C8i9fmQm9cQeFj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50P
AEzWA08=
        "]]}}, 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbfGv9lirtJ+DiPvJ1cUpdg67ctbqXxP3c8jJWHd5
ylo7h3+fmN448/o5ZCyWW7Txo52DfObKPZ1/fB2uzdg9LUTf3sFi+emkpGe+
Dh0v1Qw5Uu0dklunzO847evgZcb0MWyivcOe23om29f4OryRfx96epO9Q0zT
0Ycrunwd7N37778/bu8QH9icKZHm6yDg28Lrf97egSXxwc52R4R8Rv1N20p5
hP5Fxou2LGdAmH+MJe/u2ac+cPvfVBaULzvvA3efhtRdxzf7fODun5Tz/Hfk
Fh+4/+x+HEpZtcEH7n+YfNjydTVB0nZw/dfYbWebXreFm38h82D3pJm2cPvr
znVcupdsC3eflPmDz/3mtnD3P1giUiItZgv3H5dk8fVvDLZw/1+a4rFo+k8b
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+AB/8wQ/

       "]]}, 
     {Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbfGv9lirtJ+DiPvJ1cUpdg67ctbqXxP3c8jJWHd5
ylo7h3+fmN448/o5ZCyWW7Txo52DfObKPZ1/fB2uzdg9LUTf3sFi+emkpGe+
Dh0v1Qw5Uu0dklunzO847evgZcb0MWyivcOe23om29f4OryRfx96epO9Q0zT
0Ycrunwd7N37778/bu8QH9icKZHm6yDg28Lrf97egSXxwc52R4R8Rv1N20p5
hP5Fxou2LGdAmH+MJe/u2ac+cPvfVBaULzvvA3efhtRdxzf7fODun5Tz/Hfk
Fh+4/+x+HEpZtcEH7n+YfNjydTVB0nZw/dfYbWebXreFm38h82D3pJm2cPvr
znVcupdsC3eflPmDz/3mtnD3P1giUiItZgv3H5dk8fVvDLZw/1+a4rFo+k8b
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AKlL+Jg=
        "]]}, 
      LineBox[{{58.797620000000045`, 2.0456100000000514`}, {87.14442000000005,
        2.0456100000000514`}}], 
      LineBox[{{58.797620000000045`, 30.39239000000005}, {87.14442000000005, 
       2.0456100000000514`}}], 
      LineBox[{{58.797620000000045`, 30.39239000000005}, {87.14442000000005, 
       30.39239000000005}}]}, 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQnZd6SP+rcphDzPdJxzJiGRxqYvcnyCqFOfh9Tbcv
WsbkEJOXaXpFJszB++MXr8jjLA4Kob4C5SJhDjUPLx4r3MLmcOfc9+BkzjAH
nj3TJvAncTgsnPE16dvvUAe18tutbUc4HZryL8/vfRPq8IPDokXrApfDBAG5
3LbboQ5r0l0y/Su5He5ZJOnanQx1yOmcIeS5hdtBJ3HZ26/bEPJWTB93vVuK
0C9189z31mkI8+8tOsMm2RkKt3+WTLkXa10o3H1xzNGqK0pD4e63E2H9FVcQ
CvefDw+TdnteKNz/MHnHm5f59mv8sYfp79C8oP7p2Xd7mPnzLjHcO8TzxR5m
f99xb/POjR/sYe679E232Orma3uY+6sOTbi6dtVze5j/9G90L5Rhe2oP87+A
3OtHZlJP7GHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD3
4eIDAMuZBRM=
       "]]}, 
     {EdgeForm[{Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnZd6SP+rcphDzPdJxzJiGRxqYvcnyCqFOfh9Tbcv
WsbkEJOXaXpFJszB++MXr8jjLA4Kob4C5SJhDjUPLx4r3MLmcOfc9+BkzjAH
nj3TJvAncTgsnPE16dvvUAe18tutbUc4HZryL8/vfRPq8IPDokXrApfDBAG5
3LbboQ5r0l0y/Su5He5ZJOnanQx1yOmcIeS5hdtBJ3HZ26/bEPJWTB93vVuK
0C9189z31mkI8+8tOsMm2RkKt3+WTLkXa10o3H1xzNGqK0pD4e63E2H9FVcQ
CvefDw+TdnteKNz/MHnHm5f59mv8sYfp79C8oP7p2Xd7mPnzLjHcO8TzxR5m
f99xb/POjR/sYe679E232Orma3uY+6sOTbi6dtVze5j/9G90L5Rhe2oP87+A
3OtHZlJP7GHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QD2
gfcg
        "]]}}, 
     {Thickness[0.006678875174421634], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQnZd6SP+rcpiDiPvJ1cUpdg41sfsTZJXCHHIy1l2e
stbOISYv0/SKTJhDxmK5RRs/2jkohPoKlIuEOVybsXtaiL69w51z34OTOcMc
Ol6qGXKk2jssnPE16dvvUAcvM6aPYRPtHZryL8/vfRPq8Eb+fejpTfYOEwTk
cttuhzrYu/fff3/c3uGeRZKu3clQBwHfFl7/8/YOOonL3n7dhpC3Yvq4691S
hH6pm+e+t05DmH9v0Rk2yc5QuP2zZMq9WOtC4e6LY45WXVEaCne/nQjrr7iC
ULj/fHiYtNvzQuH+h8mHLV9XEyRtB9d/jd12tul1W7j5FzIPdk+aaQu3v+5c
x6V7ybZw90mZP/jcb24Ld/+DJSIl0mK2cP9xSRZf/8ZgC/f/pSkei6b/tIGH
D0weFn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH58Pch4sPAL8f+UQ=

       "]]}, 
     {EdgeForm[{Thickness[0.006678875174421634], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnZd6SP+rcpiDiPvJ1cUpdg41sfsTZJXCHHIy1l2e
stbOISYv0/SKTJhDxmK5RRs/2jkohPoKlIuEOVybsXtaiL69w51z34OTOcMc
Ol6qGXKk2jssnPE16dvvUAcvM6aPYRPtHZryL8/vfRPq8Eb+fejpTfYOEwTk
cttuhzrYu/fff3/c3uGeRZKu3clQBwHfFl7/8/YOOonL3n7dhpC3Yvq4691S
hH6pm+e+t05DmH9v0Rk2yc5QuP2zZMq9WOtC4e6LY45WXVEaCne/nQjrr7iC
ULj/fHiYtNvzQuH+h8mHLV9XEyRtB9d/jd12tul1W7j5FzIPdk+aaQu3v+5c
x6V7ybZw90mZP/jcb24Ld/+DJSIl0mK2cP9xSRZf/8ZgC/f/pSkei6b/tIGH
D0weFn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAUwXseA==
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{2.104000000000042, 16.21900000000005}, {2.104000000000042, 
       25.66778000000005}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{58.797620000000045`, 2.0456100000000514`}, {
       58.797620000000045`, 11.494400000000052`}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.013357917949224056`], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{58.797620000000045`, 30.39239000000005}, {58.797620000000045`,
        39.84118000000005}}]}},
    AspectRatio->Automatic,
    ImageSize->{89., 40.},
    PlotRange->{{0., 89.}, {0., 40.}}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.507472727782242*^9, {3.5074727669026947`*^9, 3.5074727896889153`*^9}, 
   3.507472833297736*^9, 3.507476276576125*^9, 3.50826143362149*^9, 
   3.508773152548654*^9, 3.5087755439957533`*^9, 3.508859364968852*^9, 
   3.508859439102573*^9, 3.5115343419652643`*^9, 3.511548678477232*^9, 
   3.5115511797784147`*^9, 3.511551624051859*^9, 3.511554965077602*^9, 
   3.511635155431024*^9, 3.511745689649873*^9, 3.511805051965694*^9, 
   3.5123975578666477`*^9, 3.5127443923898153`*^9, 3.513002378018702*^9, 
   3.513609981760622*^9, 3.514125795280076*^9, 3.5145594968096533`*^9, 
   3.514559846155444*^9, 3.514652805170814*^9, 3.517510895622896*^9, 
   3.5175115382806673`*^9, 3.518269365349358*^9, 3.521833899198895*^9, 
   3.523206883068082*^9, 3.523389093331497*^9, 3.52484111395722*^9, 
   3.524841774956077*^9, 3.524842128339169*^9, 3.524925933344187*^9, 
   3.5250113386524897`*^9, 3.5250114179030123`*^9, {3.525012907791654*^9, 
   3.525012921211709*^9}, 3.5250973614978523`*^9, 3.5254462439617043`*^9, 
   3.525450127736208*^9, 3.525450683767974*^9, 3.5255294871855927`*^9, 
   3.525530021855628*^9, 3.525618265398696*^9, 3.525618511701005*^9, {
   3.5256186559084997`*^9, 3.525618674807445*^9}, {3.5256206665719624`*^9, 
   3.525620673788356*^9}, 3.526148503722795*^9, 3.526148660838037*^9, 
   3.5268275483699636`*^9, 3.5268309781369123`*^9, 3.526912373959445*^9, 
   3.52735022076947*^9, 3.527413888813038*^9, 3.527456906682539*^9, 
   3.527522594942214*^9, 3.528110231368371*^9, 3.528116260188476*^9, 
   3.528457638507259*^9, 3.529151415502733*^9, 3.529773917758973*^9, 
   3.5298532691703243`*^9, 3.529856828367491*^9, 3.529857777032824*^9, 
   3.53816257024795*^9, 3.5386656408668337`*^9, 3.538666009018263*^9, 
   3.538666091242975*^9, 3.538948337022463*^9, 3.5389483993669662`*^9, 
   3.5390112850815763`*^9, 3.539184350290532*^9, 3.5394454884874773`*^9, 
   3.539964382147484*^9, 3.539966908176784*^9, 3.539968581920124*^9, 
   3.5429846099231453`*^9, 3.5429888819191113`*^9, 3.543326274862034*^9, 
   3.543326352882236*^9, 3.543326389662219*^9, 3.543326500474831*^9, 
   3.543326764698773*^9, 3.543326831723151*^9, 3.5433269071743717`*^9, 
   3.5433269576557913`*^9, 3.543327020595751*^9, 3.543327055043675*^9, 
   3.54332766612012*^9, 3.543328622516253*^9, 3.543582032626729*^9, 
   3.543588708977394*^9, 3.5435892689253263`*^9, 3.543589738022882*^9, 
   3.54359118620072*^9, 3.543594246085114*^9, 3.543598787330076*^9, 
   3.543757467788163*^9, 3.543762939616275*^9, 3.545744933940277*^9}]
}, Open  ]],

Cell["\<\
We'll need to be able to translate between the FusionAtlas naming scheme and \
the one in the paper:\
\>", "Text",
 CellChangeTimes->{{3.5433301645211287`*^9, 3.543330193501234*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vN", "[", "G", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<1\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<Z\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<Y\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<X\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<W\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<g\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<\\\\hat{1}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<\\\\hat{Z}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<\\\\hat{Y}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<\\\\bar{X}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<\\\\bar{W}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<\\\\bar{g}\>\""}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5305459710380287`*^9, 3.53054598166929*^9}, 
   3.5305461655397663`*^9, {3.530890921516446*^9, 3.530891031748139*^9}, {
   3.530891283294991*^9, 3.530891318280182*^9}, {3.539185083554449*^9, 
   3.539185128217132*^9}, {3.53918518241197*^9, 3.539185231501177*^9}, {
   3.539185424931385*^9, 3.539185432253689*^9}, {3.543594918811178*^9, 
   3.543594919667047*^9}}],

Cell["\<\
We tell the FusionAtlas to work in the field generated by the index.\
\>", "Text",
 CellChangeTimes->{{3.543326232384108*^9, 3.5433262430560226`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NumberFieldGenerator", "[", "G", "]"}], "=", 
  RowBox[{"RootReduce", "[", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Delta]", "=", 
      RowBox[{"DimensionOfGenerator", "[", "G", "]"}]}], ")"}], "2"], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5433285974471416`*^9, 3.543328601054926*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"5", " ", "#1"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{
  3.5433263899103413`*^9, {3.5433265058037853`*^9, 3.5433265160731783`*^9}, 
   3.543326764959321*^9, 3.5433268319408693`*^9, 3.543326907429102*^9, 
   3.5433269579032173`*^9, 3.543327020850877*^9, 3.543327055260954*^9, 
   3.543327666337801*^9, 3.543328622791041*^9, 3.543588720517827*^9, 
   3.5435892691663723`*^9, 3.543589738156856*^9, 3.543591186359179*^9, 
   3.543594246220793*^9, 3.5435987876020393`*^9, 3.543757468019253*^9, 
   3.543762939845595*^9, 3.545744934209629*^9}]
}, Open  ]],

Cell["\<\
We use the FusionAtlas to find connections. We begin by solving all equations \
we can identify that only involve norms, or phases, but not both.\
\>", "Text",
 CellChangeTimes->{{3.5433261905186987`*^9, 3.5433262074239407`*^9}, {
  3.543326549972127*^9, 3.5433265785983067`*^9}}],

Cell[BoxData[{
 RowBox[{"SolveConnectionNormEquations", "[", "G", "]"}], "\n", 
 RowBox[{"SolveConnectionPhaseEquations", "[", "G", "]"}]}], "Input",
 CellChangeTimes->{{3.524841139239457*^9, 3.524841146946451*^9}, {
   3.525012924560328*^9, 3.525012924759849*^9}, 3.543327063624633*^9, 
   3.5433273086604137`*^9}],

Cell["\<\
This doesn' t actually find all the norms, there's still one unknown norm \
(and many unknown phases):\
\>", "Text",
 CellChangeTimes->{{3.543326585340695*^9, 3.5433266332683067`*^9}, {
   3.543327072902451*^9, 3.5433270801578293`*^9}, {3.543327356199359*^9, 
   3.543327362191144*^9}, 3.543588738871827*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "unknownK", "}"}], "=", 
  RowBox[{"Union", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"ConnectionEquations", "[", "G", "]"}], ",", 
     RowBox[{"K", "[", 
      RowBox[{"\"\<r2\>\"", ",", "__"}], "]"}], ",", "\[Infinity]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.525618697194886*^9, 3.525618738708473*^9}, {
  3.5360815611584578`*^9, 3.536081563453251*^9}, {3.5433270907515574`*^9, 
  3.543327091902905*^9}, {3.543327262617001*^9, 3.5433272710649557`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"K", "[", 
   RowBox[{"\<\"r2\"\>", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
      ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5389483433066673`*^9, 3.538948404875141*^9, 
  3.539011296026696*^9, 3.539184353935506*^9, 3.5394455011271*^9, 
  3.539968583398547*^9, 3.542984614040498*^9, 3.542988884533495*^9, 
  3.5433267679662037`*^9, 3.5433268352647867`*^9, 3.543326910562551*^9, 
  3.543326960893525*^9, 3.5433270237505617`*^9, 3.543327058235631*^9, 
  3.543327095450995*^9, 3.54332727293146*^9, 3.543327669392428*^9, 
  3.543328625898402*^9, 3.543588726224545*^9, 3.5435892710353317`*^9, 
  3.543589740070692*^9, 3.543591188176238*^9, 3.543594248045549*^9, 
  3.543598789663083*^9, 3.5437574706526814`*^9, 3.543762941870668*^9, 
  3.5457449704858923`*^9}]
}, Open  ]],

Cell[TextData[{
 "We' ll just write down the two possible values of this norm, based on the \
analysis of the eigenvalues of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["UU", "t"], TraditionalForm]]],
 " from the article."
}], "Text",
 CellChangeTimes->{{3.5433271997900457`*^9, 3.543327212347028*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"value1", "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"6", " ", "#1"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"value2", "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "49"}], "+", 
       RowBox[{"98", " ", "#1"}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}], 
  ";"}]}], "Input"],

Cell["\<\
Now we use the law of cosines to solve all the remaining equations for \
bi-unitarity. We have two cases, depending on the unknown norm.\
\>", "Text",
 CellChangeTimes->{{3.543327313280414*^9, 3.543327313689505*^9}, {
  3.543327366468255*^9, 3.5433274104857407`*^9}, {3.54332769268688*^9, 
  3.5433276938403378`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phaseSolutions1", "=", 
   RowBox[{"PhaseSolver", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"unknownK", "\[Rule]", "value1"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"And", "@@", 
      RowBox[{"(", 
       RowBox[{"LawOfCosinesAlternatives", "/@", 
        RowBox[{"ConnectionTrianglesNormsAndArgs", "[", "G", "]"}]}], 
       ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phaseSolutions2", "=", 
   RowBox[{"PhaseSolver", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"unknownK", "\[Rule]", "value2"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"And", "@@", 
      RowBox[{"(", 
       RowBox[{"LawOfCosinesAlternatives", "/@", 
        RowBox[{"ConnectionTrianglesNormsAndArgs", "[", "G", "]"}]}], 
       ")"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5433272588863153`*^9, 3.5433272878371277`*^9}, {
  3.543327404066551*^9, 3.543327405198021*^9}, {3.543327697374851*^9, 
  3.543327700925871*^9}}],

Cell[TextData[{
 "We can verify that the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["UU", "t"], TraditionalForm]]],
 "matrix is the identity:"
}], "Text",
 CellChangeTimes->{{3.543327736123604*^9, 3.543327764812119*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"UUt", "[", 
   RowBox[{"G", ",", 
    RowBox[{
    "phaseSolutions1", "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], "]"}], "\[Equal]", 
  RowBox[{"IdentityMatrix", "[", "3", "]"}]}]], "Input",
 CellChangeTimes->{{3.5255341304286547`*^9, 3.525534147573969*^9}, {
  3.5433286398781633`*^9, 3.543328643029634*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.543328644009255*^9, 3.543589095290036*^9, 
  3.5435892849680443`*^9, 3.54358975151369*^9, 3.543591200125936*^9, 
  3.543594259570179*^9, 3.543598802416295*^9, 3.5437574830754547`*^9, 
  3.543762954422612*^9, 3.545745003967257*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.543328644306448*^9, 3.5435890954259872`*^9, 
  3.54358928510249*^9, 3.5435897516446657`*^9, 3.543591200234063*^9, 
  3.543594259707933*^9, 3.543598802593095*^9, 3.5437574832255573`*^9, 
  3.543762954572577*^9, 3.5457450041002207`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"UUt", "[", 
   RowBox[{"G", ",", 
    RowBox[{
    "phaseSolutions2", "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], "]"}], "\[Equal]", 
  RowBox[{"IdentityMatrix", "[", "3", "]"}]}]], "Input",
 CellChangeTimes->{{3.5255341304286547`*^9, 3.525534147573969*^9}, {
   3.5255342034812326`*^9, 3.5255342035738897`*^9}, 3.5433286489581623`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.5433286443673897`*^9, 3.5433286496599083`*^9}, 
   3.5435890955404863`*^9, 3.543589285218421*^9, 3.5435897516752167`*^9, 
   3.543591200282132*^9, 3.543594259736684*^9, 3.543598802709649*^9, 
   3.543757483265995*^9, 3.543762954723113*^9, 3.545745004194109*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.543328644623866*^9, 3.543328649662217*^9}, 
   3.543589095647028*^9, 3.54358928533313*^9, 3.5435897517982903`*^9, 
   3.5435912004274483`*^9, 3.54359425986454*^9, 3.5435988028768682`*^9, 
   3.5437574833982887`*^9, 3.5437629547563143`*^9, 3.545745004329166*^9}]
}, Open  ]],

Cell["\<\
We now have parametrizations of the two classes of solutions. (In fact, each \
is exactly a gauge orbit.) We call these conn1 and conn2; in each, there are \
unknown phases.\
\>", "Text",
 CellChangeTimes->{{3.54332778306527*^9, 3.543327808940617*^9}, {
  3.5433278470929623`*^9, 3.543327871052965*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gs", "=", 
   RowBox[{"GraphToString", "/@", "G"}]}], ";"}]], "Input",
 CellChangeTimes->{3.543327828988329*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"conn1", "=", 
   RowBox[{
    RowBox[{"VariableGPA4Element", "[", 
     RowBox[{"G", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], ",", "\"\<Spherical\>\"", ",", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"K", "[", 
          RowBox[{"\"\<r2\>\"", ",", "#", ",", "gs"}], "]"}]], 
        RowBox[{"K", "[", 
         RowBox[{"\"\<\[Theta]\>\"", ",", "#", ",", "gs"}], "]"}]}], "&"}]}], 
     "]"}], "/.", 
    RowBox[{
    "phaseSolutions2", "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.526069351647402*^9, 3.526069389359336*^9}, {
   3.526069470257169*^9, 3.5260695232671833`*^9}, 3.5261487078945*^9, {
   3.526174526876779*^9, 3.5261745269327517`*^9}, {3.5261775414494*^9, 
   3.526177541512323*^9}, {3.526827878308899*^9, 3.526827889114915*^9}, 
   3.528111318543414*^9, 3.528113551418807*^9, {3.528460700302741*^9, 
   3.528460706798786*^9}, {3.536081615875367*^9, 3.5360816209969387`*^9}, {
   3.5390143640393343`*^9, 3.5390143640839148`*^9}, 3.5394456606458282`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"conn2", "=", 
   RowBox[{
    RowBox[{"VariableGPA4Element", "[", 
     RowBox[{"G", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], ",", "\"\<Spherical\>\"", ",", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"K", "[", 
          RowBox[{"\"\<r2\>\"", ",", "#", ",", "gs"}], "]"}]], 
        RowBox[{"K", "[", 
         RowBox[{"\"\<\[Theta]\>\"", ",", "#", ",", "gs"}], "]"}]}], "&"}]}], 
     "]"}], "/.", 
    RowBox[{
    "phaseSolutions1", "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.526069351647402*^9, 3.526069389359336*^9}, {
   3.526069470257169*^9, 3.5260695232671833`*^9}, 3.5261487078945*^9, {
   3.526174526876779*^9, 3.5261745269327517`*^9}, {3.5261775414494*^9, 
   3.526177541512323*^9}, {3.526827878308899*^9, 3.526827889114915*^9}, 
   3.528111318543414*^9, 3.528113551418807*^9, {3.528460700302741*^9, 
   3.528460706798786*^9}, {3.536081615875367*^9, 3.5360816209969387`*^9}, {
   3.5390143640393343`*^9, 3.5390143640839148`*^9}, {3.5394456606458282`*^9, 
   3.539445670944581*^9}}],

Cell["We now enter the connections discussed in \\S 3.1.", "Text",
 CellChangeTimes->{{3.543328001658955*^9, 3.543328045262747*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"articleConnection", "=", 
   RowBox[{"VariableGPA4Element", "[", 
    RowBox[{"G", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", "\"\<Spherical\>\"", ",", "ff"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5390128826816998`*^9, 3.539012884132998*^9}, {
   3.543328522391264*^9, 3.543328544247884*^9}, 3.543330424497263*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"solution", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"r", "[", "i", "]"}], "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"s", "[", "i", "]"}], "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"r", "[", "i", "]"}], "[", "2", "]"}], ",", 
        RowBox[{
         RowBox[{"s", "[", "i", "]"}], "[", "2", "]"}], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"s", "[", "i", "]"}], "[", "1", "]"}], ",", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"r", "[", "i", "]"}], "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{"s", "[", "i", "]"}], "[", "2", "]"}], ",", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"r", "[", "i", "]"}], "[", "2", "]"}]}], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"r", "[", "i", "]"}], "[", "2", "]"}], ",", 
        RowBox[{
         RowBox[{"s", "[", "i", "]"}], "[", "2", "]"}], ",", 
        RowBox[{
         RowBox[{"r", "[", "i", "]"}], "[", "3", "]"}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"e", " ", 
           RowBox[{
            RowBox[{"s", "[", "i", "]"}], "[", "1", "]"}]}], "d"]}], ",", 
        FractionBox["1", 
         SqrtBox["d"]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"s", "[", "i", "]"}], "[", "2", "]"}], ",", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"r", "[", "i", "]"}], "[", "2", "]"}]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"e", " ", 
           RowBox[{
            RowBox[{"s", "[", "i", "]"}], "[", "1", "]"}]}], "d"]}], ",", 
        FractionBox[
         RowBox[{"e", " ", 
          RowBox[{
           RowBox[{"r", "[", "i", "]"}], "[", "1", "]"}]}], "d"], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox["e"], " ", 
           RowBox[{"\[Sigma]", "[", "i", "]"}]}], "d"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        FractionBox["1", 
         SqrtBox["d"]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox["e"], " ", 
           RowBox[{"\[Sigma]", "[", "i", "]"}]}], "d"]}], ",", 
        FractionBox["1", "d"]}], "}"}]}], "}"}]}], ")"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.539013184400537*^9, 3.539013186548167*^9}, 
   3.539013259137045*^9, {3.5390138087854443`*^9, 3.539013879036819*^9}, {
   3.543328513082671*^9, 3.54332851768008*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "0", "1", "0", "0"},
     {"1", 
      RowBox[{
       RowBox[{"r", "[", "i", "]"}], "[", "1", "]"}], 
      RowBox[{
       RowBox[{"s", "[", "i", "]"}], "[", "1", "]"}], 
      RowBox[{
       RowBox[{"r", "[", "i", "]"}], "[", "2", "]"}], 
      RowBox[{
       RowBox[{"s", "[", "i", "]"}], "[", "2", "]"}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"s", "[", "i", "]"}], "[", "1", "]"}], 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"r", "[", "i", "]"}], "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"s", "[", "i", "]"}], "[", "2", "]"}], 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"r", "[", "i", "]"}], "[", "2", "]"}]}], "0"},
     {"1", 
      RowBox[{
       RowBox[{"r", "[", "i", "]"}], "[", "2", "]"}], 
      RowBox[{
       RowBox[{"s", "[", "i", "]"}], "[", "2", "]"}], 
      RowBox[{
       RowBox[{"r", "[", "i", "]"}], "[", "3", "]"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{
          RowBox[{"s", "[", "i", "]"}], "[", "1", "]"}]}], "d"]}], 
      FractionBox["1", 
       SqrtBox["d"]]},
     {"0", 
      RowBox[{
       RowBox[{"s", "[", "i", "]"}], "[", "2", "]"}], 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"r", "[", "i", "]"}], "[", "2", "]"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{
          RowBox[{"s", "[", "i", "]"}], "[", "1", "]"}]}], "d"]}], 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{
         RowBox[{"r", "[", "i", "]"}], "[", "1", "]"}]}], "d"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["e"], " ", 
         RowBox[{"\[Sigma]", "[", "i", "]"}]}], "d"]}]},
     {"0", "0", "0", 
      FractionBox["1", 
       SqrtBox["d"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["e"], " ", 
         RowBox[{"\[Sigma]", "[", "i", "]"}]}], "d"]}], 
      FractionBox["1", "d"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5433285181633997`*^9, 3.543328546075128*^9}, 
   3.5433286450266733`*^9, 3.543330482863325*^9, 3.54358910698652*^9, 
   3.543589285786834*^9, 3.543589751913247*^9, 3.543591203288911*^9, 
   3.543594259995776*^9, 3.543598803171854*^9, 3.543757483566904*^9, 
   3.543762954957102*^9, 3.545745057777522*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"#", "=", "1"}], ")"}], "&"}], "/@", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GPA4Matrix", "[", "articleConnection", "]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "All", ",", 
          RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "_", "}"}], "}"}]}], "]"}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Vertex", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
          RowBox[{"Vertex", "[", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "}"}], "/.", 
        
        RowBox[{
         RowBox[{"GPA4Matrix", "[", "articleConnection", "]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ")"}], "\[Equal]", 
      RowBox[{"solution", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "\[RightDoubleBracket]"}]}], ",", 
     RowBox[{"Cases", "[", 
      RowBox[{"articleConnection", ",", "_ff", ",", "\[Infinity]"}], "]"}]}], 
    "]"}], "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"x", "=", "y"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Vertex", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", 
          RowBox[{"Vertex", "[", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "}"}], "/.", 
        
        RowBox[{
         RowBox[{"GPA4Matrix", "[", "articleConnection", "]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ")"}], "\[Equal]", 
      RowBox[{"solution", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}]}], "\[RightDoubleBracket]"}]}], ",", 
     RowBox[{"Cases", "[", 
      RowBox[{"articleConnection", ",", "_ff", ",", "\[Infinity]"}], "]"}]}], 
    "]"}], "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"x", "=", "y"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Vertex", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
          RowBox[{"Vertex", "[", 
           RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "}"}], "/.", 
        
        RowBox[{
         RowBox[{"GPA4Matrix", "[", "articleConnection", "]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ")"}], "\[Equal]", 
      RowBox[{"solution", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "\[RightDoubleBracket]"}]}], ",", 
     RowBox[{"Cases", "[", 
      RowBox[{"articleConnection", ",", "_ff", ",", "\[Infinity]"}], "]"}]}], 
    "]"}], "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"x", "=", "y"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"GPA4Matrix", "[", "articleConnection", "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "All", ",", 
         RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "\[Equal]", 
      RowBox[{"solution", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "\[RightDoubleBracket]"}]}], ",", 
     RowBox[{"Cases", "[", 
      RowBox[{"articleConnection", ",", "_ff", ",", "\[Infinity]"}], "]"}]}], 
    "]"}], "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"x", "=", "y"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.539013703399487*^9, {3.539014041428526*^9, 3.539014041588951*^9}, 
   3.543328583484734*^9, {3.5433286242060633`*^9, 3.5433286256669083`*^9}, {
   3.543330426090622*^9, 3.543330431514876*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.543589110250165*^9, 3.54358956108434*^9, 
  3.543589752013288*^9, 3.5435912034407187`*^9, 3.543594260096281*^9, 
  3.5435988033211937`*^9, 3.543757483679858*^9, 3.543762955074736*^9, 
  3.545745068227277*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.543589110250165*^9, 3.54358956108434*^9, 
  3.543589752013288*^9, 3.5435912034407187`*^9, 3.543594260096281*^9, 
  3.5435988033211937`*^9, 3.543757483679858*^9, 3.543762955074736*^9, 
  3.5457450682683764`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.543589110250165*^9, 3.54358956108434*^9, 
  3.543589752013288*^9, 3.5435912034407187`*^9, 3.543594260096281*^9, 
  3.5435988033211937`*^9, 3.543757483679858*^9, 3.543762955074736*^9, 
  3.54574506830665*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "1", "]"}], "[", "1", "]"}], "=", 
   RowBox[{
    SuperscriptBox["\[Delta]", "2"], "-", 
    RowBox[{"4", "\[Delta]"}], "+", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "1", "]"}], "[", "2", "]"}], "=", 
   RowBox[{
    SuperscriptBox["\[Delta]", "2"], "-", 
    RowBox[{"3", "\[Delta]"}], "+", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "1", "]"}], "[", "3", "]"}], "=", 
   RowBox[{
    SuperscriptBox["\[Delta]", "2"], "-", 
    RowBox[{"3", "\[Delta]"}], "+", "1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.53901253944273*^9, 3.539012563884791*^9}, {
   3.539013747831711*^9, 3.53901375806328*^9}, {3.539013911924782*^9, 
   3.5390139204206867`*^9}, 3.543589138985651*^9, 3.545745094068883*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "2", "]"}], "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[Delta]", "2"]}], "+", 
    RowBox[{"2", "\[Delta]"}], "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "2", "]"}], "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[Delta]", "2"]}], "+", "\[Delta]", "+", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "2", "]"}], "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[Delta]", "2"]}], "+", "\[Delta]", "+", "3"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.53901253944273*^9, 3.539012563884791*^9}, {
  3.539012617765312*^9, 3.539012634811717*^9}, {3.5390137616478643`*^9, 
  3.539013771407113*^9}, {3.539013922396454*^9, 3.539013929180674*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "i_Integer", "]"}], "[", "j_", "]"}], ":=", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"r", "[", "i", "]"}], "[", "j", "]"}], "2"]}]]}]], "Input",
 CellChangeTimes->{{3.5390139701271544`*^9, 3.539013985021421*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", "[", "1", "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"\[Sigma]", "[", "2", "]"}], "=", 
   RowBox[{"-", "1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.539014196516526*^9, 3.539014206935946*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     SuperscriptBox["\[Delta]", "2"], "-", "\[Delta]", "-", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5390142453470182`*^9, 3.5390142674075813`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"articleConnection1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"articleConnection", "/.", 
      RowBox[{"i", "\[Rule]", "1"}]}], "/.", 
     RowBox[{"d", "\[Rule]", "\[Delta]"}]}], "/.", 
    RowBox[{"e", "\[Rule]", "\[Epsilon]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5390149033990717`*^9, 3.5390149049166193`*^9}, {
  3.543330432992653*^9, 3.543330433454784*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"articleConnection2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"articleConnection", "/.", 
      RowBox[{"i", "\[Rule]", "2"}]}], "/.", 
     RowBox[{"d", "\[Rule]", "\[Delta]"}]}], "/.", 
    RowBox[{"e", "\[Rule]", "\[Epsilon]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5390149033990717`*^9, 3.5390149049166193`*^9}, {
  3.5394462682067823`*^9, 3.5394462698773727`*^9}, {3.5433304339767303`*^9, 
  3.543330434570609*^9}}],

Cell["We can verify that each of these really is bi-unitary:", "Text",
 CellChangeTimes->{{3.543328676744972*^9, 3.5433287161884317`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", 
      RowBox[{"Length", "[", "#", "]"}], "]"}], "-", 
     RowBox[{"#", ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Conjugate", "[", "#", "]"}], "]"}]}]}], "]"}], "&"}], "/@", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"GPA4Matrix", "[", "articleConnection1", "]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "All", ",", "2"}], "\[RightDoubleBracket]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5390132801291857`*^9, 3.539013280472266*^9}, {
   3.5390140989795027`*^9, 3.539014100522315*^9}, {3.539014220049238*^9, 
   3.539014230383473*^9}, {3.5390142703509293`*^9, 3.539014277942588*^9}, {
   3.539445599115367*^9, 3.539445634792047*^9}, {3.543328805883141*^9, 
   3.543328806386169*^9}, 3.5433304355867653`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5433287075595007`*^9, 3.543328813729979*^9, 
  3.543330488499483*^9, 3.543589572659733*^9, 3.543589649971795*^9, 
  3.5435897523881693`*^9, 3.5435912043963423`*^9, 3.5435942604693117`*^9, 
  3.543598803979731*^9, 3.543757484191597*^9, 3.54376295566216*^9, 
  3.545745155789707*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", 
      RowBox[{"Length", "[", "#", "]"}], "]"}], "-", 
     RowBox[{"#", ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Conjugate", "[", "#", "]"}], "]"}]}]}], "]"}], "&"}], "/@", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"GPA4Matrix", "[", 
     RowBox[{"RotateOneClick", "[", "articleConnection1", "]"}], "]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "All", ",", "2"}], "\[RightDoubleBracket]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5390132801291857`*^9, 3.539013280472266*^9}, {
   3.5390140989795027`*^9, 3.539014100522315*^9}, {3.539014220049238*^9, 
   3.539014230383473*^9}, {3.5390142703509293`*^9, 3.539014277942588*^9}, {
   3.539445599115367*^9, 3.539445634792047*^9}, {3.543328805883141*^9, 
   3.543328806386169*^9}, 3.5433304355867653`*^9, {3.543330466303607*^9, 
   3.5433304724680853`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.543330473375552*^9, 3.543330489676271*^9}, 
   3.543589573550136*^9, 3.543589651902432*^9, 3.543589752705977*^9, 
   3.543591204747184*^9, 3.543594260882804*^9, 3.543598804349422*^9, 
   3.5437574845331306`*^9, 3.5437629560078163`*^9, 3.5457451568281717`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", 
      RowBox[{"Length", "[", "#", "]"}], "]"}], "-", 
     RowBox[{"#", ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Conjugate", "[", "#", "]"}], "]"}]}]}], "]"}], "&"}], "/@", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"GPA4Matrix", "[", "articleConnection2", "]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "All", ",", "2"}], "\[RightDoubleBracket]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5390132801291857`*^9, 3.539013280472266*^9}, {
   3.5390140989795027`*^9, 3.539014100522315*^9}, {3.539014220049238*^9, 
   3.539014230383473*^9}, {3.5390142703509293`*^9, 3.539014277942588*^9}, {
   3.539445599115367*^9, 3.539445640866962*^9}, {3.543328809674406*^9, 
   3.5433288101776943`*^9}, 3.543330436106819*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.543328708804512*^9, 3.543328814175434*^9, 
  3.543589658058247*^9, 3.5435897529513187`*^9, 3.543591204961483*^9, 
  3.543594261067038*^9, 3.54359880457906*^9, 3.543757484736929*^9, 
  3.543762956244382*^9, 3.545745157806034*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", 
      RowBox[{"Length", "[", "#", "]"}], "]"}], "-", 
     RowBox[{"#", ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Conjugate", "[", "#", "]"}], "]"}]}]}], "]"}], "&"}], "/@", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"GPA4Matrix", "[", 
     RowBox[{"RotateOneClick", "[", "articleConnection2", "]"}], "]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "All", ",", "2"}], "\[RightDoubleBracket]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5390132801291857`*^9, 3.539013280472266*^9}, {
   3.5390140989795027`*^9, 3.539014100522315*^9}, {3.539014220049238*^9, 
   3.539014230383473*^9}, {3.5390142703509293`*^9, 3.539014277942588*^9}, {
   3.539445599115367*^9, 3.539445634792047*^9}, {3.543328805883141*^9, 
   3.543328806386169*^9}, 3.5433304355867653`*^9, {3.543330466303607*^9, 
   3.5433304964036417`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.543330497141467*^9, 3.54358965909013*^9, 
  3.5435897531647873`*^9, 3.5435912052107573`*^9, 3.543594261277821*^9, 
  3.543598805145562*^9, 3.543757484969401*^9, 3.543762956481222*^9, 
  3.5457451588479757`*^9}]
}, Open  ]],

Cell["\<\
And finally find the points on the parametrized solutions that the \
FusionAtlas found above which correspond to the particular bi-unitary \
connections from the article:\
\>", "Text",
 CellChangeTimes->{{3.543328724188074*^9, 3.543328769473003*^9}, {
  3.543330505103956*^9, 3.543330522265152*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"RootReduce", "[", 
     RowBox[{"GPACoefficients", "[", 
      RowBox[{"conn1", "-", "articleConnection1"}], "]"}], "]"}], "\[Equal]", 
    "0"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5390142901533823`*^9, 3.5390143386934137`*^9}, {
   3.539445690915082*^9, 3.539445708009544*^9}, {3.5433288174739313`*^9, 
   3.543328818040835*^9}, 3.5433304379186163`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.539014293863594*^9, 3.539014339247777*^9}, 
   3.5390143695151873`*^9, 3.539184435678219*^9, 3.539184509933539*^9, 
   3.539186059884892*^9, {3.53944569216324*^9, 3.539445708628914*^9}, 
   3.539968619392826*^9, 3.542984678489146*^9, 3.542988915877685*^9, 
   3.5433288192973423`*^9, {3.543330510148855*^9, 3.543330525203105*^9}, 
   3.543589664167769*^9, 3.543589753412362*^9, 3.543591205592477*^9, 
   3.543594261529367*^9, 3.543598805639503*^9, 3.543757485494286*^9, 
   3.543762956880718*^9, 3.545745162608951*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"RootReduce", "[", 
     RowBox[{"GPACoefficients", "[", 
      RowBox[{"conn2", "-", "articleConnection2"}], "]"}], "]"}], "\[Equal]", 
    "0"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5390142901533823`*^9, 3.5390143386934137`*^9}, {
   3.5391859735374813`*^9, 3.539185973622081*^9}, {3.539445698129875*^9, 
   3.5394457199854727`*^9}, {3.543328822582375*^9, 3.543328823048913*^9}, 
   3.543330438684091*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>", 
         ",", "\<\"bwd1v1p1v1x1p0x1duals1v1x2\"\>"}], "}"}]}], "]"}], 
     "\[Rule]", "1"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.539014293863594*^9, 3.539014339247777*^9}, 
   3.5390143695151873`*^9, 3.539184435678219*^9, 3.539184509933539*^9, 
   3.539185974566353*^9, {3.539445700900235*^9, 3.5394457229140463`*^9}, 
   3.539968621720441*^9, 3.5429846821754093`*^9, 3.542988918289771*^9, 
   3.543328825495577*^9, 3.5433305272120667`*^9, 3.543589673555923*^9, 
   3.543589754779743*^9, 3.5435912070033417`*^9, 3.543594263003426*^9, 
   3.5435988072965*^9, 3.5437574869562387`*^9, 3.5437629584523697`*^9, 
   3.545745171104444*^9}]
}, Open  ]],

Cell["\<\
Now find a complex gauge transformation that brings our connections into the \
number field.\
\>", "Text",
 CellChangeTimes->{{3.543329985791601*^9, 3.543330007968115*^9}}],

Cell[BoxData[{
 RowBox[{"Off", "[", 
  RowBox[{"ToNumberField", "::", "\"\<nnfel\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"Solve", "::", "\"\<svars\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.543330042147977*^9, 3.543330052776713*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Mu]", "]"}], "\n", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{"GaugeTransform", "[", 
      RowBox[{
       RowBox[{"ChangePivotalStructure", "[", 
        RowBox[{"articleConnection1", ",", "\"\<Lopsided\>\""}], "]"}], ",", 
       "\[Mu]"}], "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"HoldPattern", "[", 
      RowBox[{"ToNumberField", "[", 
       RowBox[{"x_", ",", "_"}], "]"}], "]"}], "\[RuleDelayed]", "x"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{"coeffs", ",", 
     RowBox[{"_", "?", "NumericQ"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "coeffs", "]"}], ">", "0"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
        "coeffs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[Equal]", "1"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{"x", "=", "y"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"coeffs", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{"coeffs", ",", 
        RowBox[{"_", "?", "NumericQ"}]}], "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{"GaugeTransform", "[", 
       RowBox[{
        RowBox[{"ChangePivotalStructure", "[", 
         RowBox[{"articleConnection1", ",", "\"\<Lopsided\>\""}], "]"}], ",", 
        "\[Mu]"}], "]"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"ToNumberField", "[", 
        RowBox[{"x_", ",", "_"}], "]"}], "]"}], "\[RuleDelayed]", "x"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ToNumberField", "[", 
   RowBox[{"coeffs", ",", 
    RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"#", "=", "1"}], ")"}], "&"}], "/@", 
   RowBox[{"Union", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DownValues", "[", "\[Mu]", "]"}], "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], ",", "_\[Mu]", ",", 
      "\[Infinity]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DownValues", "[", "\[Mu]", "]"}], "=", 
   RowBox[{
    RowBox[{"DownValues", "[", "\[Mu]", "]"}], "/.", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x_", "\[RuleDelayed]", "y_"}], ")"}], "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{"x", "\[RuleDelayed]", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"RootReduce", "[", "y", "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{"DownValues", "[", "\[Mu]", "]"}]}], "Input",
 CellChangeTimes->{{3.539015152378846*^9, 3.539015166148181*^9}, {
  3.539184683763113*^9, 3.539184738910018*^9}, {3.543329913794148*^9, 
  3.543329929144527*^9}, {3.543330026090601*^9, 3.543330034254223*^9}, {
  3.5433304398576593`*^9, 3.543330440759465*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", "#1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", "#1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"88", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"9", " ", "#1"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"16", " ", "#1"}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"169", " ", 
         SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "#1"}], "-", 
        RowBox[{"25", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"13", "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"13", "-", 
        RowBox[{"16", " ", "#1"}], "+", 
        SuperscriptBox["#1", "2"], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"13", "-", 
        RowBox[{"16", " ", "#1"}], "+", 
        SuperscriptBox["#1", "2"], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"13", "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5433299252752447`*^9, 3.543329929966704*^9}, {
   3.543330035794538*^9, 3.543330054594411*^9}, 3.543330544480587*^9, 
   3.543589678921636*^9, 3.543589755228343*^9, 3.543591207470899*^9, 
   3.5435942635246077`*^9, 3.543598807991185*^9, 3.543757487649622*^9, 
   3.5437629593143387`*^9, 3.545745179717107*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"lopsidedConnection1", "=", 
   RowBox[{"CollectGPA4Element", "[", 
    RowBox[{
     RowBox[{"GaugeTransform", "[", 
      RowBox[{
       RowBox[{"ChangePivotalStructure", "[", 
        RowBox[{"articleConnection1", ",", "\"\<Lopsided\>\""}], "]"}], ",", 
       "\[Mu]"}], "]"}], ",", "_c", ",", 
     RowBox[{
      RowBox[{"ToNumberField", "[", 
       RowBox[{
        RowBox[{"RootReduce", "[", 
         RowBox[{"#", "/.", 
          RowBox[{
           RowBox[{"HoldPattern", "[", 
            RowBox[{"ToNumberField", "[", 
             RowBox[{"x_", ",", "_"}], "]"}], "]"}], "\[RuleDelayed]", 
           "x"}]}], "]"}], ",", 
        RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.543456091783888*^9, 3.543456110805811*^9}, {
  3.54345752663242*^9, 3.543457569819838*^9}, {3.543457757963805*^9, 
  3.543457792564538*^9}}],

Cell["\<\
We then typeset this element of the gauge group, for the article.\
\>", "Text",
 CellChangeTimes->{{3.543330560436071*^9, 3.5433305796148987`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"typesetGaugeSolutionA", "[", "i_Integer", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "=", "0"}], ",", "linebreak"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"linebreak", "[", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"k", "++"}], ",", "3"}], "]"}], "\[Equal]", "2"}], ",", 
        " ", "\"\< \\\\\\\\ \\n\>\"", ",", " ", "\"\< & \\n \>\""}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"fancyMakeString", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\"\<\\\\mu^{(\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<)}(\>\"", "<>", 
            RowBox[{"mkString", "[", 
             RowBox[{
              RowBox[{"List", "@@", 
               RowBox[{"Drop", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "/.", 
                    RowBox[{"vN", "[", "G", "]"}]}], ")"}], 
                  "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"{", "2", "}"}]}], "]"}]}], ",", "\"\<, \>\""}], 
             "]"}], "<>", "\"\<) & = \>\"", "<>", 
            RowBox[{"toLaTeX", "[", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "]"}]}], ")"}], "&"}], "/@", 
         RowBox[{"DownValues", "[", "\[Mu]", "]"}]}], ",", "linebreak"}], 
       "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<\\n\\\\end{align*}\\n\>\""}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.538153884358567*^9, 3.53815398106551*^9}, {
   3.538154023304928*^9, 3.538154025863434*^9}, {3.538154839991563*^9, 
   3.538154842751994*^9}, {3.5381548730856953`*^9, 3.538154873996408*^9}, {
   3.539184941580928*^9, 3.539184956073723*^9}, {3.5391849995983257`*^9, 
   3.539185018885601*^9}, {3.539185060585086*^9, 3.53918506080648*^9}, {
   3.53918525360885*^9, 3.539185280956544*^9}, {3.539185314794655*^9, 
   3.539185359208693*^9}, {3.539185407501113*^9, 3.539185413983265*^9}, {
   3.539185457436548*^9, 3.53918546263032*^9}, {3.5391855066556597`*^9, 
   3.5391855369594917`*^9}, {3.539185656864554*^9, 3.5391857050638638`*^9}, {
   3.539185820587675*^9, 3.5391858520350933`*^9}, {3.539185889886818*^9, 
   3.539185891357506*^9}, {3.539447122833005*^9, 3.5394471474347363`*^9}, {
   3.5394473374720583`*^9, 3.53944733810303*^9}, {3.543594946978734*^9, 
   3.543594947473359*^9}, 3.543761059565505*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"typesetGaugeSolutionA", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5433301411248913`*^9, 3.543330144517475*^9}, 
   3.543761064746441*^9, {3.543761106658163*^9, 3.5437611102975683`*^9}}],

Cell[BoxData["\<\"% generated by the command 'typesetGaugeSolutionA[1]' in \
the Mathematica notebook code/connections-and-flat-elements.nb available with \
the arXiv sources of this article.\\n\\\\begin{align*}\\n\\\\mu^{(1)}(1, X) & \
= \\\\lambda_{1,-2,-1,1}^{(2.25)} & \\n \\\\mu^{(1)}(Z, X) & = \
\\\\lambda_{1,-2,-1,1}^{(2.25)} & \\n \\\\mu^{(1)}(Z, W) & = \
\\\\lambda_{13,0,-88,0,-17,0,1}^{(2.637)} \\\\\\\\ \\n\\\\mu^{(1)}(Y, X) & = \
\\\\lambda_{13,-20,9,-1}^{(0.7645)} & \\n \\\\mu^{(1)}(Y, W) & = \
\\\\lambda_{169,-15,-16,1}^{(0.3244)} & \\n \\\\mu^{(1)}(Y, g) & = \
\\\\lambda_{13,-25,4,1}^{(1.718)} \\\\\\\\ \\n\\\\mu^{(1)}(X, \\\\hat{1}) & = \
1 & \\n \\\\mu^{(1)}(X, \\\\hat{Z}) & = 1 & \\n \\\\mu^{(1)}(X, \\\\hat{Y}) & \
= 1 \\\\\\\\ \\n\\\\mu^{(1)}(W, \\\\hat{Z}) & = \
\\\\lambda_{1,0,-5,0,-22,0,13}^{(2.77)} & \\n \\\\mu^{(1)}(W, \\\\hat{Y}) & = \
1 & \\n \\\\mu^{(1)}(g, \\\\hat{Y}) & = 1 \\\\\\\\ \
\\n\\\\mu^{(1)}(\\\\bar{X}, 1) & = 1 & \\n \\\\mu^{(1)}(\\\\bar{X}, Z) & = 1 \
& \\n \\\\mu^{(1)}(\\\\bar{X}, Y) & = \\\\lambda_{1,1,-16,13}^{(2.94)} \\\\\\\
\\ \\n\\\\mu^{(1)}(\\\\bar{W}, Z) & = \
\\\\lambda_{13,0,38,0,-45,0,1}^{(0.9413)} & \\n \\\\mu^{(1)}(\\\\bar{W}, Y) & \
= 1 & \\n \\\\mu^{(1)}(\\\\bar{g}, Y) & = \\\\lambda_{1,1,-16,13}^{(2.94)} \\\
\\\\\\ \\n\\\\mu^{(1)}(\\\\hat{1}, \\\\bar{X}) & = 1 & \\n \
\\\\mu^{(1)}(\\\\hat{Z}, \\\\bar{X}) & = 1 & \\n \\\\mu^{(1)}(\\\\hat{Z}, \
\\\\bar{W}) & = \\\\lambda_{1,0,-5,0,-22,0,13}^{(2.77)} \\\\\\\\ \
\\n\\\\mu^{(1)}(\\\\hat{Y}, \\\\bar{X}) & = 1 & \\n \\\\mu^{(1)}(\\\\hat{Y}, \
\\\\bar{W}) & = 1 & \\n \\\\mu^{(1)}(\\\\hat{Y}, \\\\bar{g}) & = \
1\\n\\\\end{align*}\\n\"\>"], "Output",
 CellChangeTimes->{
  3.543330145369794*^9, {3.543330208957011*^9, 3.5433302221911707`*^9}, 
   3.543589690683291*^9, 3.543589755276867*^9, 3.543591207512362*^9, 
   3.543594263623846*^9, 3.5435988156394*^9, 3.543757488962098*^9, 
   3.5437610683580017`*^9, 3.543761110892519*^9, 3.5437629607461033`*^9, 
   3.545745190753727*^9}]
}, Open  ]],

Cell["Now we do the other connection.", "Text",
 CellChangeTimes->{{3.543330583628488*^9, 3.543330586828637*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Mu]", "]"}], "\n", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{"GaugeTransform", "[", 
      RowBox[{
       RowBox[{"ChangePivotalStructure", "[", 
        RowBox[{"articleConnection2", ",", "\"\<Lopsided\>\""}], "]"}], ",", 
       "\[Mu]"}], "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"HoldPattern", "[", 
      RowBox[{"ToNumberField", "[", 
       RowBox[{"x_", ",", "_"}], "]"}], "]"}], "\[RuleDelayed]", "x"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{"coeffs", ",", 
     RowBox[{"_", "?", "NumericQ"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "coeffs", "]"}], ">", "0"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
        "coeffs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[Equal]", "1"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{"x", "=", "y"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"coeffs", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{"coeffs", ",", 
        RowBox[{"_", "?", "NumericQ"}]}], "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{"GaugeTransform", "[", 
       RowBox[{
        RowBox[{"ChangePivotalStructure", "[", 
         RowBox[{"articleConnection2", ",", "\"\<Lopsided\>\""}], "]"}], ",", 
        "\[Mu]"}], "]"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"ToNumberField", "[", 
        RowBox[{"x_", ",", "_"}], "]"}], "]"}], "\[RuleDelayed]", "x"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ToNumberField", "[", 
   RowBox[{"coeffs", ",", 
    RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"#", "=", "1"}], ")"}], "&"}], "/@", 
   RowBox[{"Union", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DownValues", "[", "\[Mu]", "]"}], "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], ",", "_\[Mu]", ",", 
      "\[Infinity]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DownValues", "[", "\[Mu]", "]"}], "=", 
   RowBox[{
    RowBox[{"DownValues", "[", "\[Mu]", "]"}], "/.", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x_", "\[RuleDelayed]", "y_"}], ")"}], "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{"x", "\[RuleDelayed]", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"RootReduce", "[", "y", "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{"DownValues", "[", "\[Mu]", "]"}]}], "Input",
 CellChangeTimes->{{3.539015152378846*^9, 3.539015166148181*^9}, {
  3.539184683763113*^9, 3.539184738910018*^9}, {3.543329913794148*^9, 
  3.543329929144527*^9}, {3.543330026090601*^9, 3.543330034254223*^9}, {
  3.543330232846553*^9, 3.5433302366713123`*^9}, {3.543330442508441*^9, 
  3.5433304432859173`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", "#1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", "#1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"5", " ", "#1"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"12", " ", "#1"}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "#1"}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        SuperscriptBox["#1", "4"], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "#1"}], "-", 
        SuperscriptBox["#1", "2"], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        SuperscriptBox["#1", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "#1"}], "-", 
        SuperscriptBox["#1", "2"], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        SuperscriptBox["#1", "4"], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.543330240220903*^9, 3.543589755596632*^9, 
  3.543591207840143*^9, 3.543594263943984*^9, 3.543598817461782*^9, 
  3.543757489421537*^9, 3.54376296135915*^9, 3.545745194724167*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"lopsidedConnection2", "=", 
   RowBox[{"CollectGPA4Element", "[", 
    RowBox[{
     RowBox[{"GaugeTransform", "[", 
      RowBox[{
       RowBox[{"ChangePivotalStructure", "[", 
        RowBox[{"articleConnection2", ",", "\"\<Lopsided\>\""}], "]"}], ",", 
       "\[Mu]"}], "]"}], ",", "_c", ",", 
     RowBox[{
      RowBox[{"ToNumberField", "[", 
       RowBox[{
        RowBox[{"RootReduce", "[", 
         RowBox[{"#", "/.", 
          RowBox[{
           RowBox[{"HoldPattern", "[", 
            RowBox[{"ToNumberField", "[", 
             RowBox[{"x_", ",", "_"}], "]"}], "]"}], "\[RuleDelayed]", 
           "x"}]}], "]"}], ",", 
        RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.543456091783888*^9, 3.543456110805811*^9}, {
  3.54345752663242*^9, 3.543457569819838*^9}, {3.543457757963805*^9, 
  3.543457780478765*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"typesetGaugeSolutionA", "[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.543330247248456*^9, 3.543330247315909*^9}, {
  3.543761086355001*^9, 3.543761101369134*^9}}],

Cell[BoxData["\<\"% generated by the command 'typesetGaugeSolutionA[2]' in \
the Mathematica notebook code/connections-and-flat-elements.nb available with \
the arXiv sources of this article.\\n\\\\begin{align*}\\n\\\\mu^{(2)}(1, X) & \
= \\\\lambda_{1,-2,-1,1}^{(2.25)} & \\n \\\\mu^{(2)}(Z, X) & = \
\\\\lambda_{1,-2,-1,1}^{(2.25)} & \\n \\\\mu^{(2)}(Z, W) & = \
\\\\lambda_{1,0,-16,0,-29,0,1}^{(4.200)} \\\\\\\\ \\n\\\\mu^{(2)}(Y, X) & = \
\\\\lambda_{1,-6,5,-1}^{(5.049)} & \\n \\\\mu^{(2)}(Y, W) & = \
\\\\lambda_{1,-15,12,1}^{(14.1)} & \\n \\\\mu^{(2)}(Y, g) & = \
\\\\lambda_{1,-11,-4,1}^{(11.34)} \\\\\\\\ \\n\\\\mu^{(2)}(X, \\\\hat{1}) & = \
1 & \\n \\\\mu^{(2)}(X, \\\\hat{Z}) & = 1 & \\n \\\\mu^{(2)}(X, \\\\hat{Y}) & \
= 1 \\\\\\\\ \\n\\\\mu^{(2)}(W, \\\\hat{Z}) & = \
\\\\lambda_{1,0,-1,0,-2,0,1}^{(0.6671)} & \\n \\\\mu^{(2)}(W, \\\\hat{Y}) & = \
1 & \\n \\\\mu^{(2)}(g, \\\\hat{Y}) & = 1 \\\\\\\\ \
\\n\\\\mu^{(2)}(\\\\bar{X}, 1) & = 1 & \\n \\\\mu^{(2)}(\\\\bar{X}, Z) & = 1 \
& \\n \\\\mu^{(2)}(\\\\bar{X}, Y) & = \\\\lambda_{1,-1,-2,1}^{(0.445)} \\\\\\\
\\ \\n\\\\mu^{(2)}(\\\\bar{W}, Z) & = \\\\lambda_{1,0,-2,0,-1,0,1}^{(1.499)} \
& \\n \\\\mu^{(2)}(\\\\bar{W}, Y) & = 1 & \\n \\\\mu^{(2)}(\\\\bar{g}, Y) & = \
\\\\lambda_{1,-1,-2,1}^{(0.445)} \\\\\\\\ \\n\\\\mu^{(2)}(\\\\hat{1}, \
\\\\bar{X}) & = 1 & \\n \\\\mu^{(2)}(\\\\hat{Z}, \\\\bar{X}) & = 1 & \\n \
\\\\mu^{(2)}(\\\\hat{Z}, \\\\bar{W}) & = \
\\\\lambda_{1,0,-1,0,-2,0,1}^{(0.6671)} \\\\\\\\ \\n\\\\mu^{(2)}(\\\\hat{Y}, \
\\\\bar{X}) & = 1 & \\n \\\\mu^{(2)}(\\\\hat{Y}, \\\\bar{W}) & = 1 & \\n \
\\\\mu^{(2)}(\\\\hat{Y}, \\\\bar{g}) & = 1\\n\\\\end{align*}\\n\"\>"], \
"Output",
 CellChangeTimes->{
  3.543330248296751*^9, 3.543589755650652*^9, 3.5435912078718233`*^9, 
   3.543594263979456*^9, 3.543598819781896*^9, 3.543757490454076*^9, {
   3.543761080667408*^9, 3.54376110181558*^9}, 3.543762962294849*^9, 
   3.545745196994021*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Section 3.2 ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    GraphicsBox[
     {Thickness[0.013989092759813318`], 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHbe/VtYindOhwTHh6YVH+g4dy0s22OlwOuxqMknu
tDJwOMN9tlSqmcOhypSdY1mdgcOdXJOG8nJ2h1Mdl+557DFwSPKPeMQoyuZQ
csYh9c9HAwc+o2frUtNZHFwC/kh4yxk69E3v/uFXxeTAlLK+fL+9ocMExm8X
MyMZHCrDWf4/DjF0aHi8dPYRhT/2JVVLdZxjDB0eHo6fvLXvuz1M/vF0E7fX
Pp/tYfqPHv23qfrpO3uY+eUBZk+59F/Yw+yfdO1orsnSR/Yw983Ze0wv8O0d
e5j7j93vjNRfct0e5j8BRcePyWeu2sP8D5PvqQ1n6Q/Qh+vnkdi0K/SEHtz8
nEJpXgFfPbj94q/sGFY+1IW7r/LR8Rncnbpw9//ZlXhbyU0X7j++K9vP3JTW
hftfoq8UaKIuPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof
5j5cfAAMdQOk
        "]]}, 
      {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHbe/VtYindOhwTHh6YVH+g4dy0s22OlwOuxqMknu
tDJwOMN9tlSqmcOhypSdY1mdgcOdXJOG8nJ2h1Mdl+557DFwSPKPeMQoyuZQ
csYh9c9HAwc+o2frUtNZHFwC/kh4yxk69E3v/uFXxeTAlLK+fL+9ocMExm8X
MyMZHCrDWf4/DjF0aHi8dPYRhT/2JVVLdZxjDB0eHo6fvLXvuz1M/vF0E7fX
Pp/tYfqPHv23qfrpO3uY+eUBZk+59F/Yw+yfdO1orsnSR/Yw983Ze0wv8O0d
e5j7j93vjNRfct0e5j8BRcePyWeu2sP8D5PvqQ1n6Q/Qh+vnkdi0K/SEHtz8
nEJpXgFfPbj94q/sGFY+1IW7r/LR8Rncnbpw9//ZlXhbyU0X7j++K9vP3JTW
hftfoq8UaKIuPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof
AJ+r8cE=
         "]]}, 
       LineBox[{{1.7580000000000098`, 15.942999999999984`}, {
        30.10480000000001, 15.942999999999984`}}]}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbRi413RDq71Dg2PC0wuP9B0yDDf+DKizd9jVZJLc
aWXg8KIk0kcn096hypSdY1mdgcMf/pfbt7vbO5zquHTPY4+Bw+tvk45lSNs7
lJxxSP3z0cDhn2wX09andg4uAX8kvOUMHRoqGb8JrrBzYEpZX77f3tBhx19t
7a/Jdg6V4Sz/H4cYOnyYZ6NzRcrOoaRqqY5zjKGDhoOv7uaLtnD5hCPlSdN6
beH6H8q/D/3sbws3/4vbs4n2UrZw+x/pTljw4a0N3H3fTsjz1Jyxgbu/jOdE
XPh2G7j/1r7ZrfRjvQ3c/zD5ntpwlv4Afbh+HolNu0JP6MHNzymU5hXw1YPb
L/7KjmHlQ124+yofHZ/B3akLd/+fXYm3ldx04f7ju7L9zE1pXbj/JfpKgSbq
wsMHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzYe7DxQcAjOL8
Kw==
        "]]}, 
      {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbRi413RDq71Dg2PC0wuP9B0yDDf+DKizd9jVZJLc
aWXg8KIk0kcn096hypSdY1mdgcMf/pfbt7vbO5zquHTPY4+Bw+tvk45lSNs7
lJxxSP3z0cDhn2wX09andg4uAX8kvOUMHRoqGb8JrrBzYEpZX77f3tBhx19t
7a/Jdg6V4Sz/H4cYOnyYZ6NzRcrOoaRqqY5zjKGDhoOv7uaLtnD5hCPlSdN6
beH6H8q/D/3sbws3/4vbs4n2UrZw+x/pTljw4a0N3H3fTsjz1Jyxgbu/jOdE
XPh2G7j/1r7ZrfRjvQ3c/zD5ntpwlv4Afbh+HolNu0JP6MHNzymU5hXw1YPb
L/7KjmHlQ124+yofHZ/B3akLd/+fXYm3ldx04f7ju7L9zE1pXbj/JfpKgSbq
wsMHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeoJ7Rc=
         "]]}, 
       LineBox[{{30.10480000000001, 15.942999999999984`}, {58.45162000000001, 
        15.942999999999984`}}]}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/eWEPI/Ne1+HBseEpxce6TuUmfuX9rz2ddjVZJLc
aWXgsGvvEsNfD3wdqkzZOZbVGTjcNvZmcrjg63Cq49I9jz0GDl8Kc1dI7PJ1
KDnjkPrno4GDfIDZU7v5vg4uAX8kvOUMHSqWXajMbfB1YEpZX77f3tBBwjdd
PT7O16EynOX/4xBDB2kZ1fXnLIH6q5bqOMcYOhzQbvpvK4qQV/Gqbtb/7APX
H/fP+VfsFR+4+U3n+ZVbdvrA7V/hIrQ3ZrEP3H1PntS1L5rkA3e/n3mno0CH
D9x/vw6lrEpo8YH7HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/Z
Max8qAt3X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ADURPQ1
        "]]}, 
      {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eWEPI/Ne1+HBseEpxce6TuUmfuX9rz2ddjVZJLc
aWXgsGvvEsNfD3wdqkzZOZbVGTjcNvZmcrjg63Cq49I9jz0GDl8Kc1dI7PJ1
KDnjkPrno4GDfIDZU7v5vg4uAX8kvOUMHSqWXajMbfB1YEpZX77f3tBBwjdd
PT7O16EynOX/4xBDB2kZ1fXnLIH6q5bqOMcYOhzQbvpvK4qQV/Gqbtb/7APX
H/fP+VfsFR+4+U3n+ZVbdvrA7V/hIrQ3ZrEP3H1PntS1L5rkA3e/n3mno0CH
D9x/vw6lrEpo8YH7HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/Z
Max8qAt3X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+ACeF5qc=
         "]]}, 
       LineBox[{{58.45162000000001, 15.942999999999984`}, {86.79842000000002, 
        8.856309999999983}}], 
       LineBox[{{58.45162000000001, 15.942999999999984`}, {86.79842000000002, 
        23.029689999999984`}}]}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQfcZrctAF3jCHTZWrnPO2KTrccprQ/IM7zMFg5/2F
GzyUHHYFW0WsZwtz0PtxKOXVBSWHOis546B/oQ5WJruaDXyUHay2nCiz+xzq
cC9L+9v07coO/2uPtV58GuqwZGbNZlMBFYcHIUsOZVwLdZDcJ7xZLljF4d3X
d/2JR0Mdjl0Ne5Neq+JgI2ccILk51MHs3uowtR4Vhy63coGLCxDyM54fvHuy
H6G/Yt98qcQGhPk2HXM1vxQh7P/B6JH7IB3hvj0vtD2a40Ph7p/z86qMVVQo
3H+rPl7yTYoIhfsfJn/PqneLjooiXP/RYNmiz7MV4Oaz+q+fslZBAW5/YZ5+
Zk+WPNx933XDrgTslIO7//rH6tl1xnJw/7me93z/+p4s3P9VtzMY8g/KwsMH
Jg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzYe7DxQcARtUDUw==

        "]]}, 
      {EdgeForm[{Thickness[0.005574653464785608], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfcZrctAF3jCHTZWrnPO2KTrccprQ/IM7zMFg5/2F
GzyUHHYFW0WsZwtz0PtxKOXVBSWHOis546B/oQ5WJruaDXyUHay2nCiz+xzq
cC9L+9v07coO/2uPtV58GuqwZGbNZlMBFYcHIUsOZVwLdZDcJ7xZLljF4d3X
d/2JR0Mdjl0Ne5Neq+JgI2ccILk51MHs3uowtR4Vhy63coGLCxDyM54fvHuy
H6G/Yt98qcQGhPk2HXM1vxQh7P/B6JH7IB3hvj0vtD2a40Ph7p/z86qMVVQo
3H+rPl7yTYoIhfsfJn/PqneLjooiXP/RYNmiz7MV4Oaz+q+fslZBAW5/YZ5+
Zk+WPNx933XDrgTslIO7//rH6tl1xnJw/7me93z/+p4s3P9VtzMY8g/KwsMH
Jg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAZaT94w=
         "]]}}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQfcZrctAF3jCH5Szdh2eymzvccprQ/IM7zEFoiWT3
rgBzh13BVhHr2cIc5k0P1Lk+xdyhzkrOOOhfqMO/mRzSVZfMHay2nCiz+xzq
8CRV5LQuh4XD/9pjrRefhjowbfPaUGNi4fAgZMmhjGuhDtyujXYfQy0c3n19
1594NNRhw9nel6LZFg42csYBkptDHRZxuamWFlk4dLmVC1xcgJCf8fzg3ZP9
CP0V++ZLJTYgzLfpmKv5pQhh/w9Gj9wH6Qj37Xmh7dEcHwp3/5yfV2WsokLh
/lv18ZJvUkQo3P8w+RcpBVMq9pnB9Wce/bcpusoMbn6SevPiHTZmcPsFerxe
sbCbwd235stC7m23TOHuL0q61u240xTuvznXTN7LLDGF+z81iGvX3jmm8PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QH/xv0G
        "]]}, 
      {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfcZrctAF3jCH5Szdh2eymzvccprQ/IM7zEFoiWT3
rgBzh13BVhHr2cIc5k0P1Lk+xdyhzkrOOOhfqMO/mRzSVZfMHay2nCiz+xzq
8CRV5LQuh4XD/9pjrRefhjowbfPaUGNi4fAgZMmhjGuhDtyujXYfQy0c3n19
1594NNRhw9nel6LZFg42csYBkptDHRZxuamWFlk4dLmVC1xcgJCf8fzg3ZP9
CP0V++ZLJTYgzLfpmKv5pQhh/w9Gj9wH6Qj37Xmh7dEcHwp3/5yfV2WsokLh
/lv18ZJvUkQo3P8w+RcpBVMq9pnB9Wce/bcpusoMbn6SevPiHTZmcPsFerxe
sbCbwd235stC7m23TOHuL0q61u240xTuvznXTN7LLDGF+z81iGvX3jmm8PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AALm8mg=
         "]]}, 
       LineBox[{{86.79842000000002, 8.856309999999983}, {115.14524000000002`, 
        1.7696099999999841`}}], 
       LineBox[{{86.79842000000002, 23.029689999999984`}, {
        115.14524000000002`, 15.942999999999984`}}], 
       LineBox[{{86.79842000000002, 23.029689999999984`}, {
        115.14524000000002`, 30.11638999999998}}]}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqzDjlNek4MC/tjbTDpdr6UU6+CXXHXI
qJDBIS70W+xDmVgH73j2c5KTmBzyJni6tYjEOtT4P/E0qmdxqFofNbOAM9aB
R2ul8AUdNod+uf3bmf/EOKg9fcvh3s/usNuTh2n2mxiHH2Ve7K9ncThwz71+
Y/LtGIc1V8Pe8LtwOvS2bJvjfTLGIef7qqmc9ZwOCTxPXZi3I+QnzX7I9mcp
Qv+6r65Ok6chzHe8tzpMrTMGbv8VibWLhepi4O77lPG4Y2tpDNz9GpNepOYU
xMD99zc8bNaUvBi4/2Hyjlt/iDjs+24P09/B+lW3uOazPcx8q1jvE+0u7+1h
9su4P6wS6XthD3PfpXXl9TYsj+1h7v/8Zcvh+NV37WH+i1NYHW2bdMMe5n+F
NZn3Cruu2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj82Hu
w8UHAKPDBIQ=
        "]]}, 
      {EdgeForm[{Thickness[0.005574653464785608], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqzDjlNek4MC/tjbTDpdr6UU6+CXXHXI
qJDBIS70W+xDmVgH73j2c5KTmBzyJni6tYjEOtT4P/E0qmdxqFofNbOAM9aB
R2ul8AUdNod+uf3bmf/EOKg9fcvh3s/usNuTh2n2mxiHH2Ve7K9ncThwz71+
Y/LtGIc1V8Pe8LtwOvS2bJvjfTLGIef7qqmc9ZwOCTxPXZi3I+QnzX7I9mcp
Qv+6r65Ok6chzHe8tzpMrTMGbv8VibWLhepi4O77lPG4Y2tpDNz9GpNepOYU
xMD99zc8bNaUvBi4/2Hyjlt/iDjs+24P09/B+lW3uOazPcx8q1jvE+0u7+1h
9su4P6wS6XthD3PfpXXl9TYsj+1h7v/8Zcvh+NV37WH+i1NYHW2bdMMe5n+F
NZn3Cruu2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEM
XPPV
         "]]}}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqxDg2PC0wuP9B1sJp2u11KKddjVZJLc
aWXgEBf6LfahTKxDlSk7x7I6A4e8CZ5uLSKxDqc6Lt3z2GPgULU+amYBZ6xD
yRmH1D8fDRz65fZvZ/4T4+AS8EfCW87QYbcnD9PsNzEOTCnry/fbGzpwz71+
Y/LtGIfKcJb/j0MMHXpbts3xPhnjUFK1VMc5xtAhgeepC/N2hPyk2Q/Z/ixF
6F/31dVp8jSE+Y73VoepdcbA7b8isXaxUF0M3H2fMh53bC2NgbtfY9KL1JyC
GLj//oaHzZqSFwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2i7+y
Y1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm68PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QHXbftB
        "]]}, 
      {EdgeForm[{Thickness[0.005574653464785608], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqxDg2PC0wuP9B1sJp2u11KKddjVZJLc
aWXgEBf6LfahTKxDlSk7x7I6A4e8CZ5uLSKxDqc6Lt3z2GPgULU+amYBZ6xD
yRmH1D8fDRz65fZvZ/4T4+AS8EfCW87QYbcnD9PsNzEOTCnry/fbGzpwz71+
Y/LtGIfKcJb/j0MMHXpbts3xPhnjUFK1VMc5xtAhgeepC/N2hPyk2Q/Z/ixF
6F/31dVp8jSE+Y73VoepdcbA7b8isXaxUF0M3H2fMh53bC2NgbtfY9KL1JyC
GLj//oaHzZqSFwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2i7+y
Y1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm68PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AGU96ss=
         "]]}}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqzDlSnae07L2jnYTDpdr6UU66CzTeDJ
mzQ7h7jQb7EPZWIdND42bOJcbeeQN8HTrUUk1mHaM9nla17YOVStj5pZwBnr
4GHe6ZggZ+/QL7d/O/OfGAeulhTG9V72Drs9eZhmv4lxWJMbmKacY+/APff6
jcm3Yxz+T/n43r3R3qG3Zdsc75MxDhdmAQ3ssHdI4HnqwrwdIT9p9kO2P0sR
+td9dXWaPA1hvuO91WFqnTFw+69IrF0sVBcDd9+njMcdW0tj4O7XmPQiNacg
Bu6/v+Fhs6bkxcD9D5MX+yrQu+qKLVz/tND5q3sn2MLNn7Bdec6rIFu4/XYy
rx+ZydrC3XerxYnlxQcbuPsXfCprKT5vA/ffqbSrz/122cD9P+nRqk3vN9nA
wwcmDws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/Nh7sPFBwCC+Aem

        "]]}, 
      {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqzDlSnae07L2jnYTDpdr6UU66CzTeDJ
mzQ7h7jQb7EPZWIdND42bOJcbeeQN8HTrUUk1mHaM9nla17YOVStj5pZwBnr
4GHe6ZggZ+/QL7d/O/OfGAeulhTG9V72Drs9eZhmv4lxWJMbmKacY+/APff6
jcm3Yxz+T/n43r3R3qG3Zdsc75MxDhdmAQ3ssHdI4HnqwrwdIT9p9kO2P0sR
+td9dXWaPA1hvuO91WFqnTFw+69IrF0sVBcDd9+njMcdW0tj4O7XmPQiNacg
Bu6/v+Fhs6bkxcD9D5MX+yrQu+qKLVz/tND5q3sn2MLNn7Bdec6rIFu4/XYy
rx+ZydrC3XerxYnlxQcbuPsXfCprKT5vA/ffqbSrz/122cD9P+nRqk3vN9nA
wwcmDws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBb2D4BQ==
         "]]}, 
       LineBox[{{115.14524000000002`, 15.942999999999984`}, {143.49204, 
        8.856309999999983}}], 
       LineBox[{{115.14524000000002`, 1.7696099999999841`}, {143.49204, 
        23.029689999999984`}}], 
       LineBox[{{115.14524000000002`, 30.11638999999998}, {143.49204, 
        23.029689999999984`}}]}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvWzBbW8p2SSHTZWrnPO2KTqskYlK0ZNJcjDYeX/h
Bg8lBxnV9ec6JZMc9H4cSnl1QcmhTkLRJlo0ycHKZFezgY+yQ0zot9iL/EkO
97K0v03fruxgZ1X6VIozyWHJzJrNpgIqDutUnzSnMSY5SO4T3iwXrOJgVtb5
6tGPRIdjV8PepNeqOMR2rT61732ig9m91WFqPSoOLfPOrpr1DCHP875IUPxe
Ilx/za2H65OuJcLNj9ufYL7mfCLcfps/ppFKpxLh7pv3fvmxz0cT4e7n+/HH
wP9wItx/oiXVnsmHEuH+h8nfs+rdoqOiCNd/NFi26PNsBbj5rP7rp6xVUIDb
X5inn9mTJQ9333fdsCsBO+Xg7r/+sXp2nbEc3H+u5z3fv74nC/d/1e0MhvyD
svDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofJj7cPEBSnID
wA==
        "]]}, 
      {EdgeForm[{Thickness[0.005574653464785608], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvWzBbW8p2SSHTZWrnPO2KTqskYlK0ZNJcjDYeX/h
Bg8lBxnV9ec6JZMc9H4cSnl1QcmhTkLRJlo0ycHKZFezgY+yQ0zot9iL/EkO
97K0v03fruxgZ1X6VIozyWHJzJrNpgIqDutUnzSnMSY5SO4T3iwXrOJgVtb5
6tGPRIdjV8PepNeqOMR2rT61732ig9m91WFqPSoOLfPOrpr1DCHP875IUPxe
Ilx/za2H65OuJcLNj9ufYL7mfCLcfps/ppFKpxLh7pv3fvmxz0cT4e7n+/HH
wP9wItx/oiXVnsmHEuH+h8nfs+rdoqOiCNd/NFi26PNsBbj5rP7rp6xVUIDb
X5inn9mTJQ9333fdsCsBO+Xg7r/+sXp2nbEc3H+u5z3fv74nC/d/1e0MhvyD
svDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofADA9PMh
         "]]}}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvWzBbW8p2SSH5Szdh2eymzuskYlK0ZNJchBaItm9
K8DcQUZ1/blOySSHedMDda5PMXeok1C0iRZNcvg3k0O66pK5Q0zot9iL/EkO
T1JFTutyWDjYWZU+leJMcmDa5rWhxsTCYZ3qk+Y0xiQHbtdGu4+hFg5mZZ2v
Hv1IdNhwtvelaLaFQ2zX6lP73ic6LOJyUy0tsnBomXd21axnCHme90WC4vcS
4fprbj1cn3QtEW5+3P4E8zXnE+H22/wxjVQ6lQh337z3y499PpoIdz/fjz8G
/ocT4f4TLan2TD6UCPc/TP5FSsGUin1mcP2ZR/9tiq4yg5ufpN68eIeNGdx+
gR6vVyzsZnD3rfmykHvbLVO4+4uSrnU77jSF+2/ONZP3MktM4f5PDeLatXeO
KTx8YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86H+Y+XHwAA3L9
cw==
        "]]}, 
      {EdgeForm[{Thickness[0.005574653464785608], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvWzBbW8p2SSH5Szdh2eymzuskYlK0ZNJchBaItm9
K8DcQUZ1/blOySSHedMDda5PMXeok1C0iRZNcvg3k0O66pK5Q0zot9iL/EkO
T1JFTutyWDjYWZU+leJMcmDa5rWhxsTCYZ3qk+Y0xiQHbtdGu4+hFg5mZZ2v
Hv1IdNhwtvelaLaFQ2zX6lP73ic6LOJyUy0tsnBomXd21axnCHme90WC4vcS
4fprbj1cn3QtEW5+3P4E8zXnE+H22/wxjVQ6lQh337z3y499PpoIdz/fjz8G
/ocT4f4TLan2TD6UCPc/TP5FSsGUin1mcP2ZR/9tiq4yg5ufpN68eIeNGdx+
gR6vVyzsZnD3rfmykHvbLVO4+4uSrnU77jSF+2/ONZP3MktM4f5PDeLatXeO
KTx8YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86HwAtR+39
         "]]}}, 
      {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       LineBox[{{1.7580000000000098`, 15.942999999999984`}, {
        1.7580000000000098`, 20.667599999999982`}}]}, 
      {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       LineBox[{{58.45162000000001, 15.942999999999984`}, {58.45162000000001, 
        20.667599999999982`}}]}, 
      {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       BezierCurveBox[{{115.14524000000002`, 1.7696099999999841`}, {111.23694,
         5.677909999999983}, {111.23694, 12.034719999999984`}, {
        115.14524000000002`, 15.942999999999984`}},
        SplineDegree->3]}, 
      {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       LineBox[{{115.14524000000002`, 30.11638999999998}, {
        115.14524000000002`, 34.84099999999998}}]}},
     AspectRatio->Automatic,
     ImageSize->{146., 35.},
     PlotRange->{{0., 146.}, {0., 35.}}], ",", 
    GraphicsBox[
     {Thickness[0.013989092759813318`], 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHbe/VtYindOhwTHh6YVH+g4dy0s22OlwOuxqMknu
tDJwOMN9tlSqmcOhypSdY1mdgcOdXJOG8nJ2h1Mdl+557DFwSPKPeMQoyuZQ
csYh9c9HAwc+o2frUtNZHFwC/kh4yxk69E3v/uFXxeTAlLK+fL+9ocMExm8X
MyMZHCrDWf4/DjF0aHi8dPYRhT/2JVVLdZxjDB0eHo6fvLXvuz1M/vF0E7fX
Pp/tYfqPHv23qfrpO3uY+eUBZk+59F/Yw+yfdO1orsnSR/Yw983Ze0wv8O0d
e5j7j93vjNRfct0e5j8BRcePyWeu2sP8D5PvqQ1n6Q/Qh+vnkdi0K/SEHtz8
nEJpXgFfPbj94q/sGFY+1IW7r/LR8Rncnbpw9//ZlXhbyU0X7j++K9vP3JTW
hftfoq8UaKIuPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof
5j5cfAAMdQOk
        "]]}, 
      {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHbe/VtYindOhwTHh6YVH+g4dy0s22OlwOuxqMknu
tDJwOMN9tlSqmcOhypSdY1mdgcOdXJOG8nJ2h1Mdl+557DFwSPKPeMQoyuZQ
csYh9c9HAwc+o2frUtNZHFwC/kh4yxk69E3v/uFXxeTAlLK+fL+9ocMExm8X
MyMZHCrDWf4/DjF0aHi8dPYRhT/2JVVLdZxjDB0eHo6fvLXvuz1M/vF0E7fX
Pp/tYfqPHv23qfrpO3uY+eUBZk+59F/Yw+yfdO1orsnSR/Yw983Ze0wv8O0d
e5j7j93vjNRfct0e5j8BRcePyWeu2sP8D5PvqQ1n6Q/Qh+vnkdi0K/SEHtz8
nEJpXgFfPbj94q/sGFY+1IW7r/LR8Rncnbpw9//ZlXhbyU0X7j++K9vP3JTW
hftfoq8UaKIuPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof
AJ+r8cE=
         "]]}, 
       LineBox[{{1.7580000000000098`, 15.942999999999984`}, {
        30.10480000000001, 15.942999999999984`}}]}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbRi413RDq71Dg2PC0wuP9B0yDDf+DKizd9jVZJLc
aWXg8KIk0kcn096hypSdY1mdgcMf/pfbt7vbO5zquHTPY4+Bw+tvk45lSNs7
lJxxSP3z0cDhn2wX09andg4uAX8kvOUMHRoqGb8JrrBzYEpZX77f3tBhx19t
7a/Jdg6V4Sz/H4cYOnyYZ6NzRcrOoaRqqY5zjKGDhoOv7uaLtnD5hCPlSdN6
beH6H8q/D/3sbws3/4vbs4n2UrZw+x/pTljw4a0N3H3fTsjz1Jyxgbu/jOdE
XPh2G7j/1r7ZrfRjvQ3c/zD5ntpwlv4Afbh+HolNu0JP6MHNzymU5hXw1YPb
L/7KjmHlQ124+yofHZ/B3akLd/+fXYm3ldx04f7ju7L9zE1pXbj/JfpKgSbq
wsMHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzYe7DxQcAjOL8
Kw==
        "]]}, 
      {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbRi413RDq71Dg2PC0wuP9B0yDDf+DKizd9jVZJLc
aWXg8KIk0kcn096hypSdY1mdgcMf/pfbt7vbO5zquHTPY4+Bw+tvk45lSNs7
lJxxSP3z0cDhn2wX09andg4uAX8kvOUMHRoqGb8JrrBzYEpZX77f3tBhx19t
7a/Jdg6V4Sz/H4cYOnyYZ6NzRcrOoaRqqY5zjKGDhoOv7uaLtnD5hCPlSdN6
beH6H8q/D/3sbws3/4vbs4n2UrZw+x/pTljw4a0N3H3fTsjz1Jyxgbu/jOdE
XPh2G7j/1r7ZrfRjvQ3c/zD5ntpwlv4Afbh+HolNu0JP6MHNzymU5hXw1YPb
L/7KjmHlQ124+yofHZ/B3akLd/+fXYm3ldx04f7ju7L9zE1pXbj/JfpKgSbq
wsMHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeoJ7Rc=
         "]]}, 
       LineBox[{{30.10480000000001, 15.942999999999984`}, {58.45162000000001, 
        15.942999999999984`}}]}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/eWEPI/Ne1+HBseEpxce6TuUmfuX9rz2ddjVZJLc
aWXgsGvvEsNfD3wdqkzZOZbVGTjcNvZmcrjg63Cq49I9jz0GDl8Kc1dI7PJ1
KDnjkPrno4GDfIDZU7v5vg4uAX8kvOUMHSqWXajMbfB1YEpZX77f3tBBwjdd
PT7O16EynOX/4xBDB2kZ1fXnLIH6q5bqOMcYOhzQbvpvK4qQV/Gqbtb/7APX
H/fP+VfsFR+4+U3n+ZVbdvrA7V/hIrQ3ZrEP3H1PntS1L5rkA3e/n3mno0CH
D9x/vw6lrEpo8YH7HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/Z
Max8qAt3X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ADURPQ1
        "]]}, 
      {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eWEPI/Ne1+HBseEpxce6TuUmfuX9rz2ddjVZJLc
aWXgsGvvEsNfD3wdqkzZOZbVGTjcNvZmcrjg63Cq49I9jz0GDl8Kc1dI7PJ1
KDnjkPrno4GDfIDZU7v5vg4uAX8kvOUMHSqWXajMbfB1YEpZX77f3tBBwjdd
PT7O16EynOX/4xBDB2kZ1fXnLIH6q5bqOMcYOhzQbvpvK4qQV/Gqbtb/7APX
H/fP+VfsFR+4+U3n+ZVbdvrA7V/hIrQ3ZrEP3H1PntS1L5rkA3e/n3mno0CH
D9x/vw6lrEpo8YH7HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/Z
Max8qAt3X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+ACeF5qc=
         "]]}, 
       LineBox[{{58.45162000000001, 15.942999999999984`}, {86.79842000000002, 
        8.856309999999983}}], 
       LineBox[{{58.45162000000001, 15.942999999999984`}, {86.79842000000002, 
        23.029689999999984`}}]}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQfcZrctAF3jCHTZWrnPO2KTrccprQ/IM7zMFg5/2F
GzyUHHYFW0WsZwtz0PtxKOXVBSWHOis546B/oQ5WJruaDXyUHay2nCiz+xzq
cC9L+9v07coO/2uPtV58GuqwZGbNZlMBFYcHIUsOZVwLdZDcJ7xZLljF4d3X
d/2JR0Mdjl0Ne5Neq+JgI2ccILk51MHs3uowtR4Vhy63coGLCxDyM54fvHuy
H6G/Yt98qcQGhPk2HXM1vxQh7P/B6JH7IB3hvj0vtD2a40Ph7p/z86qMVVQo
3H+rPl7yTYoIhfsfJn/PqneLjooiXP/RYNmiz7MV4Oaz+q+fslZBAW5/YZ5+
Zk+WPNx933XDrgTslIO7//rH6tl1xnJw/7me93z/+p4s3P9VtzMY8g/KwsMH
Jg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzYe7DxQcARtUDUw==

        "]]}, 
      {EdgeForm[{Thickness[0.005574653464785608], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfcZrctAF3jCHTZWrnPO2KTrccprQ/IM7zMFg5/2F
GzyUHHYFW0WsZwtz0PtxKOXVBSWHOis546B/oQ5WJruaDXyUHay2nCiz+xzq
cC9L+9v07coO/2uPtV58GuqwZGbNZlMBFYcHIUsOZVwLdZDcJ7xZLljF4d3X
d/2JR0Mdjl0Ne5Neq+JgI2ccILk51MHs3uowtR4Vhy63coGLCxDyM54fvHuy
H6G/Yt98qcQGhPk2HXM1vxQh7P/B6JH7IB3hvj0vtD2a40Ph7p/z86qMVVQo
3H+rPl7yTYoIhfsfJn/PqneLjooiXP/RYNmiz7MV4Oaz+q+fslZBAW5/YZ5+
Zk+WPNx933XDrgTslIO7//rH6tl1xnJw/7me93z/+p4s3P9VtzMY8g/KwsMH
Jg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAZaT94w=
         "]]}}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQfcZrctAF3jCH5Szdh2eymzvccprQ/IM7zEFoiWT3
rgBzh13BVhHr2cIc5k0P1Lk+xdyhzkrOOOhfqMO/mRzSVZfMHay2nCiz+xzq
8CRV5LQuh4XD/9pjrRefhjowbfPaUGNi4fAgZMmhjGuhDtyujXYfQy0c3n19
1594NNRhw9nel6LZFg42csYBkptDHRZxuamWFlk4dLmVC1xcgJCf8fzg3ZP9
CP0V++ZLJTYgzLfpmKv5pQhh/w9Gj9wH6Qj37Xmh7dEcHwp3/5yfV2WsokLh
/lv18ZJvUkQo3P8w+RcpBVMq9pnB9Wce/bcpusoMbn6SevPiHTZmcPsFerxe
sbCbwd235stC7m23TOHuL0q61u240xTuvznXTN7LLDGF+z81iGvX3jmm8PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QH/xv0G
        "]]}, 
      {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfcZrctAF3jCH5Szdh2eymzvccprQ/IM7zEFoiWT3
rgBzh13BVhHr2cIc5k0P1Lk+xdyhzkrOOOhfqMO/mRzSVZfMHay2nCiz+xzq
8CRV5LQuh4XD/9pjrRefhjowbfPaUGNi4fAgZMmhjGuhDtyujXYfQy0c3n19
1594NNRhw9nel6LZFg42csYBkptDHRZxuamWFlk4dLmVC1xcgJCf8fzg3ZP9
CP0V++ZLJTYgzLfpmKv5pQhh/w9Gj9wH6Qj37Xmh7dEcHwp3/5yfV2WsokLh
/lv18ZJvUkQo3P8w+RcpBVMq9pnB9Wce/bcpusoMbn6SevPiHTZmcPsFerxe
sbCbwd235stC7m23TOHuL0q61u240xTuvznXTN7LLDGF+z81iGvX3jmm8PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AALm8mg=
         "]]}, 
       LineBox[{{86.79842000000002, 8.856309999999983}, {115.14524000000002`, 
        1.7696099999999841`}}], 
       LineBox[{{86.79842000000002, 23.029689999999984`}, {
        115.14524000000002`, 15.942999999999984`}}], 
       LineBox[{{86.79842000000002, 23.029689999999984`}, {
        115.14524000000002`, 30.11638999999998}}]}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqzDjlNek4MC/tjbTDpdr6UU6+CXXHXI
qJDBIS70W+xDmVgH73j2c5KTmBzyJni6tYjEOtT4P/E0qmdxqFofNbOAM9aB
R2ul8AUdNod+uf3bmf/EOKg9fcvh3s/usNuTh2n2mxiHH2Ve7K9ncThwz71+
Y/LtGIc1V8Pe8LtwOvS2bJvjfTLGIef7qqmc9ZwOCTxPXZi3I+QnzX7I9mcp
Qv+6r65Ok6chzHe8tzpMrTMGbv8VibWLhepi4O77lPG4Y2tpDNz9GpNepOYU
xMD99zc8bNaUvBi4/2Hyjlt/iDjs+24P09/B+lW3uOazPcx8q1jvE+0u7+1h
9su4P6wS6XthD3PfpXXl9TYsj+1h7v/8Zcvh+NV37WH+i1NYHW2bdMMe5n+F
NZn3Cruu2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj82Hu
w8UHAKPDBIQ=
        "]]}, 
      {EdgeForm[{Thickness[0.005574653464785608], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqzDjlNek4MC/tjbTDpdr6UU6+CXXHXI
qJDBIS70W+xDmVgH73j2c5KTmBzyJni6tYjEOtT4P/E0qmdxqFofNbOAM9aB
R2ul8AUdNod+uf3bmf/EOKg9fcvh3s/usNuTh2n2mxiHH2Ve7K9ncThwz71+
Y/LtGIc1V8Pe8LtwOvS2bJvjfTLGIef7qqmc9ZwOCTxPXZi3I+QnzX7I9mcp
Qv+6r65Ok6chzHe8tzpMrTMGbv8VibWLhepi4O77lPG4Y2tpDNz9GpNepOYU
xMD99zc8bNaUvBi4/2Hyjlt/iDjs+24P09/B+lW3uOazPcx8q1jvE+0u7+1h
9su4P6wS6XthD3PfpXXl9TYsj+1h7v/8Zcvh+NV37WH+i1NYHW2bdMMe5n+F
NZn3Cruu2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEM
XPPV
         "]]}}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqxDg2PC0wuP9B1sJp2u11KKddjVZJLc
aWXgEBf6LfahTKxDlSk7x7I6A4e8CZ5uLSKxDqc6Lt3z2GPgULU+amYBZ6xD
yRmH1D8fDRz65fZvZ/4T4+AS8EfCW87QYbcnD9PsNzEOTCnry/fbGzpwz71+
Y/LtGIfKcJb/j0MMHXpbts3xPhnjUFK1VMc5xtAhgeepC/N2hPyk2Q/Z/ixF
6F/31dVp8jSE+Y73VoepdcbA7b8isXaxUF0M3H2fMh53bC2NgbtfY9KL1JyC
GLj//oaHzZqSFwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2i7+y
Y1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm68PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QHXbftB
        "]]}, 
      {EdgeForm[{Thickness[0.005574653464785608], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqxDg2PC0wuP9B1sJp2u11KKddjVZJLc
aWXgEBf6LfahTKxDlSk7x7I6A4e8CZ5uLSKxDqc6Lt3z2GPgULU+amYBZ6xD
yRmH1D8fDRz65fZvZ/4T4+AS8EfCW87QYbcnD9PsNzEOTCnry/fbGzpwz71+
Y/LtGIfKcJb/j0MMHXpbts3xPhnjUFK1VMc5xtAhgeepC/N2hPyk2Q/Z/ixF
6F/31dVp8jSE+Y73VoepdcbA7b8isXaxUF0M3H2fMh53bC2NgbtfY9KL1JyC
GLj//oaHzZqSFwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2i7+y
Y1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm68PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AGU96ss=
         "]]}}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqzDlSnae07L2jnYTDpdr6UU66CzTeDJ
mzQ7h7jQb7EPZWIdND42bOJcbeeQN8HTrUUk1mHaM9nla17YOVStj5pZwBnr
4GHe6ZggZ+/QL7d/O/OfGAeulhTG9V72Drs9eZhmv4lxWJMbmKacY+/APff6
jcm3Yxz+T/n43r3R3qG3Zdsc75MxDhdmAQ3ssHdI4HnqwrwdIT9p9kO2P0sR
+td9dXWaPA1hvuO91WFqnTFw+69IrF0sVBcDd9+njMcdW0tj4O7XmPQiNacg
Bu6/v+Fhs6bkxcD9D5MX+yrQu+qKLVz/tND5q3sn2MLNn7Bdec6rIFu4/XYy
rx+ZydrC3XerxYnlxQcbuPsXfCprKT5vA/ffqbSrz/122cD9P+nRqk3vN9nA
wwcmDws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/Nh7sPFBwCC+Aem

        "]]}, 
      {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqzDlSnae07L2jnYTDpdr6UU66CzTeDJ
mzQ7h7jQb7EPZWIdND42bOJcbeeQN8HTrUUk1mHaM9nla17YOVStj5pZwBnr
4GHe6ZggZ+/QL7d/O/OfGAeulhTG9V72Drs9eZhmv4lxWJMbmKacY+/APff6
jcm3Yxz+T/n43r3R3qG3Zdsc75MxDhdmAQ3ssHdI4HnqwrwdIT9p9kO2P0sR
+td9dXWaPA1hvuO91WFqnTFw+69IrF0sVBcDd9+njMcdW0tj4O7XmPQiNacg
Bu6/v+Fhs6bkxcD9D5MX+yrQu+qKLVz/tND5q3sn2MLNn7Bdec6rIFu4/XYy
rx+ZydrC3XerxYnlxQcbuPsXfCprKT5vA/ffqbSrz/122cD9P+nRqk3vN9nA
wwcmDws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBb2D4BQ==
         "]]}, 
       LineBox[{{115.14524000000002`, 15.942999999999984`}, {143.49204, 
        8.856309999999983}}], 
       LineBox[{{115.14524000000002`, 1.7696099999999841`}, {143.49204, 
        23.029689999999984`}}], 
       LineBox[{{115.14524000000002`, 30.11638999999998}, {143.49204, 
        23.029689999999984`}}]}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvWzBbW8p2SSHTZWrnPO2KTqskYlK0ZNJcjDYeX/h
Bg8lBxnV9ec6JZMc9H4cSnl1QcmhTkLRJlo0ycHKZFezgY+yQ0zot9iL/EkO
97K0v03fruxgZ1X6VIozyWHJzJrNpgIqDutUnzSnMSY5SO4T3iwXrOJgVtb5
6tGPRIdjV8PepNeqOMR2rT61732ig9m91WFqPSoOLfPOrpr1DCHP875IUPxe
Ilx/za2H65OuJcLNj9ufYL7mfCLcfps/ppFKpxLh7pv3fvmxz0cT4e7n+/HH
wP9wItx/oiXVnsmHEuH+h8nfs+rdoqOiCNd/NFi26PNsBbj5rP7rp6xVUIDb
X5inn9mTJQ9333fdsCsBO+Xg7r/+sXp2nbEc3H+u5z3fv74nC/d/1e0MhvyD
svDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofJj7cPEBSnID
wA==
        "]]}, 
      {EdgeForm[{Thickness[0.005574653464785608], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvWzBbW8p2SSHTZWrnPO2KTqskYlK0ZNJcjDYeX/h
Bg8lBxnV9ec6JZMc9H4cSnl1QcmhTkLRJlo0ycHKZFezgY+yQ0zot9iL/EkO
97K0v03fruxgZ1X6VIozyWHJzJrNpgIqDutUnzSnMSY5SO4T3iwXrOJgVtb5
6tGPRIdjV8PepNeqOMR2rT61732ig9m91WFqPSoOLfPOrpr1DCHP875IUPxe
Ilx/za2H65OuJcLNj9ufYL7mfCLcfps/ppFKpxLh7pv3fvmxz0cT4e7n+/HH
wP9wItx/oiXVnsmHEuH+h8nfs+rdoqOiCNd/NFi26PNsBbj5rP7rp6xVUIDb
X5inn9mTJQ9333fdsCsBO+Xg7r/+sXp2nbEc3H+u5z3fv74nC/d/1e0MhvyD
svDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofADA9PMh
         "]]}}, 
      {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvWzBbW8p2SSH5Szdh2eymzuskYlK0ZNJchBaItm9
K8DcQUZ1/blOySSHedMDda5PMXeok1C0iRZNcvg3k0O66pK5Q0zot9iL/EkO
T1JFTutyWDjYWZU+leJMcmDa5rWhxsTCYZ3qk+Y0xiQHbtdGu4+hFg5mZZ2v
Hv1IdNhwtvelaLaFQ2zX6lP73ic6LOJyUy0tsnBomXd21axnCHme90WC4vcS
4fprbj1cn3QtEW5+3P4E8zXnE+H22/wxjVQ6lQh337z3y499PpoIdz/fjz8G
/ocT4f4TLan2TD6UCPc/TP5FSsGUin1mcP2ZR/9tiq4yg5ufpN68eIeNGdx+
gR6vVyzsZnD3rfmykHvbLVO4+4uSrnU77jSF+2/ONZP3MktM4f5PDeLatXeO
KTx8YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86H+Y+XHwAA3L9
cw==
        "]]}, 
      {EdgeForm[{Thickness[0.005574653464785608], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvWzBbW8p2SSH5Szdh2eymzuskYlK0ZNJchBaItm9
K8DcQUZ1/blOySSHedMDda5PMXeok1C0iRZNcvg3k0O66pK5Q0zot9iL/EkO
T1JFTutyWDjYWZU+leJMcmDa5rWhxsTCYZ3qk+Y0xiQHbtdGu4+hFg5mZZ2v
Hv1IdNhwtvelaLaFQ2zX6lP73ic6LOJyUy0tsnBomXd21axnCHme90WC4vcS
4fprbj1cn3QtEW5+3P4E8zXnE+H22/wxjVQ6lQh337z3y499PpoIdz/fjz8G
/ocT4f4TLan2TD6UCPc/TP5FSsGUin1mcP2ZR/9tiq4yg5ufpN68eIeNGdx+
gR6vVyzsZnD3rfmykHvbLVO4+4uSrnU77jSF+2/ONZP3MktM4f5PDeLatXeO
KTx8YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86HwAtR+39
         "]]}}, 
      {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       LineBox[{{1.7580000000000098`, 15.942999999999984`}, {
        1.7580000000000098`, 20.667599999999982`}}]}, 
      {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       LineBox[{{58.45162000000001, 15.942999999999984`}, {58.45162000000001, 
        20.667599999999982`}}]}, 
      {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       BezierCurveBox[{{115.14524000000002`, 1.7696099999999841`}, {111.23694,
         5.677909999999983}, {111.23694, 12.034719999999984`}, {
        115.14524000000002`, 15.942999999999984`}},
        SplineDegree->3]}, 
      {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       LineBox[{{115.14524000000002`, 30.11638999999998}, {
        115.14524000000002`, 34.84099999999998}}]}},
     AspectRatio->Automatic,
     ImageSize->{146., 35.},
     PlotRange->{{0., 146.}, {0., 35.}}]}], "}"}]],
  CellChangeTimes->{{3.524171965899604*^9, 3.524172014931662*^9}, 
    3.52417205235771*^9, {3.524420047947665*^9, 3.524420064376122*^9}, 
    3.524420184468876*^9, 3.524420891457799*^9, 3.524421062963957*^9, 
    3.524496539670109*^9, {3.529151109218774*^9, 3.5291511229621563`*^9}}]
}], "Section",
 CellChangeTimes->{{3.543759961983959*^9, 3.543759963158391*^9}, {
  3.543760017048567*^9, 3.543760017363482*^9}}],

Cell[CellGroupData[{

Cell["\<\
Some preliminaries, to typeset numbers and connection matrices.\
\>", "Subsection",
 CellChangeTimes->{{3.5437600800213633`*^9, 3.543760090735313*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"extraNumbers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "2"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "2"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.530016662300383*^9, 3.530016672527031*^9}, {
  3.530016832337085*^9, 3.5300168364802713`*^9}, {3.530017233667959*^9, 
  3.530017235457754*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"normWriteNicely", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"firstTry", ",", "otherTries", ",", "positions", ",", "result"}],
      "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Off", "[", 
      RowBox[{"ToNumberField", "::", "\"\<nnfel\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"firstTry", "=", 
      RowBox[{"ToNumberField", "[", 
       RowBox[{"x", ",", 
        RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"result", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"firstTry", ",", 
          RowBox[{"_AlgebraicNumber", "|", "_Integer", "|", "_Rational"}]}], 
         "]"}], ",", "\[IndentingNewLine]", "firstTry", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"otherTries", "=", 
          RowBox[{"ToNumberField", "[", 
           RowBox[{
            RowBox[{"x", "/", "extraNumbers"}], ",", 
            RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"positions", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"otherTries", ",", 
            RowBox[{"_AlgebraicNumber", "|", "_Integer", "|", "_Rational"}], 
            ",", 
            RowBox[{"{", "1", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "positions", "]"}], "\[Equal]", "0"}], ",",
            "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{"\"\<Failed to write nicely: \>\"", ",", "x"}], "]"}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"otherTries", "\[LeftDoubleBracket]", 
             RowBox[{"positions", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], 
             "\[RightDoubleBracket]"}], " ", 
            SubscriptBox["\[Lambda]", 
             RowBox[{"positions", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]]}]}], 
          "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"On", "[", 
      RowBox[{"ToNumberField", "::", "\"\<nnfel\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"result", "/.", 
      RowBox[{
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "#1"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"w_", ",", "y_", ",", "z_"}], "}"}]}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"vec", "[", 
        RowBox[{"z", ",", "y", ",", "w"}], "]"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.53001684284013*^9, 3.5300170963774223`*^9}, {
   3.530017138892727*^9, 3.53001720768513*^9}, {3.530900701953866*^9, 
   3.530900712688651*^9}, 3.5309007687432337`*^9, {3.5309007991238327`*^9, 
   3.530900802087558*^9}, {3.5381552942001266`*^9, 3.538155302860949*^9}, {
   3.538665987621347*^9, 3.538665989364402*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"writeNicely", "[", "x0_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "x", ",", "o", ",", "firstTry", ",", "otherTries", ",", "positions", ",",
       "result"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Off", "[", 
      RowBox[{"ToNumberField", "::", "\"\<nnfel\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "o"}], "}"}], "=", 
      RowBox[{"Replace", "[", 
       RowBox[{"x0", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a_", "?", "NumericQ"}], " ", "y_."}], "\[RuleDelayed]", 
           RowBox[{"{", 
            RowBox[{"a", ",", "y"}], "}"}]}], ",", 
          RowBox[{"y_", "\[RuleDelayed]", 
           RowBox[{"{", 
            RowBox[{"1", ",", "y"}], "}"}]}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"firstTry", "=", 
      RowBox[{"ToNumberField", "[", 
       RowBox[{"x", ",", 
        RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"result", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"firstTry", ",", 
          RowBox[{"_AlgebraicNumber", "|", "_Integer", "|", "_Rational"}]}], 
         "]"}], ",", "\[IndentingNewLine]", "firstTry", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"otherTries", "=", 
          RowBox[{"ToNumberField", "[", 
           RowBox[{
            RowBox[{"x", "/", "extraNumbers"}], ",", 
            RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"positions", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"otherTries", ",", 
            RowBox[{"_AlgebraicNumber", "|", "_Integer", "|", "_Rational"}], 
            ",", 
            RowBox[{"{", "1", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "positions", "]"}], "\[Equal]", "0"}], ",",
            "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{"\"\<Failed to write nicely: \>\"", ",", "x"}], "]"}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"otherTries", "\[LeftDoubleBracket]", 
             RowBox[{"positions", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], 
             "\[RightDoubleBracket]"}], " ", 
            SubscriptBox["\[Lambda]", 
             RowBox[{"positions", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]]}]}], 
          "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"On", "[", 
      RowBox[{"ToNumberField", "::", "\"\<nnfel\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"result", "/.", 
        RowBox[{
         RowBox[{"a", ":", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"5", " ", "#1"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
                SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"w_", ",", "y_", ",", "z_"}], "}"}]}], "]"}]}], 
         "\[RuleDelayed]", 
         RowBox[{"(*", 
          RowBox[{"AlgebraicNumberPolynomial", "[", 
           RowBox[{"a", ",", 
            SuperscriptBox["d", "2"]}], "]"}], "*)"}], 
         RowBox[{"vec", "[", 
          RowBox[{"z", ",", "y", ",", "w"}], "]"}]}]}], ")"}], "o"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.538666032195859*^9, {3.538666450962772*^9, 3.5386664933310833`*^9}, {
   3.538666563956771*^9, 3.538666706865753*^9}, {3.542986472385085*^9, 
   3.542986500959936*^9}, {3.542986768076867*^9, 3.542986773938833*^9}, {
   3.5457452230784082`*^9, 3.5457452243810883`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Format", "[", 
   RowBox[{"vec", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"a", ",", "b", ",", "c"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.536944453970778*^9, 3.536944480450328*^9}, {
  3.536944515194293*^9, 3.5369445355530453`*^9}, {3.536944729261785*^9, 
  3.5369447315872793`*^9}, {3.536944862767241*^9, 3.53694490056621*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"graphName", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
        
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
        
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
     "}"}], "]"}], "=", "\"\<B\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"graphName", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}], "]"}], 
   "=", "\"\<A\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.539447574535426*^9, 3.5394476190870113`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EmptyPrincipalCells", "[", 
   RowBox[{"G_", ",", "vertexNames_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "vertexNames", " ", "should", " ", "use", " ", "the", " ", "internal", 
     " ", "name", " ", "for", " ", "the", " ", "vertices"}], ",", " ", 
    RowBox[{"that", " ", "is"}], ",", " ", 
    RowBox[{"no", " ", "hats", " ", "or", " ", "bars"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "cellEntry", ",", "rows", ",", "cols", ",", "rowShortNames", ",", 
      "colShortNames", ",", "loops"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cols", "=", 
      RowBox[{"GraphPaths", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rows", "=", 
      RowBox[{"GraphPaths", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"loops", "=", 
      RowBox[{"GraphLoops", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rowShortNames", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}], "<>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}]}]}], ")"}], "&"}], "/@", "rows"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"colShortNames", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}], "<>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}]}]}], ")"}], "&"}], "/@", "cols"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cellEntry", "[", 
       RowBox[{"row_", ",", "col_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"MemberQ", "[", 
          RowBox[{"loops", ",", 
           RowBox[{"col", "~", "Join", "~", 
            RowBox[{"{", "1", "}"}], "~", "Join", "~", "row", "~", "Join", 
            "~", 
            RowBox[{"{", "1", "}"}]}]}], "]"}]}], " ", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<\\\\emptycell\>\"", "<>", 
         RowBox[{"graphName", "[", "G", "]"}], "<>", "\"\<{r\>\"", "<>", 
         RowBox[{"(", 
          RowBox[{"row", "/.", "rowShortNames"}], ")"}], "<>", "\"\<}{c\>\"", 
         "<>", 
         RowBox[{"(", 
          RowBox[{"col", "/.", "colShortNames"}], ")"}], "<>", 
         "\"\<}\\n\>\""}], ",", "\"\<\>\""}], "\[IndentingNewLine]", "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"\"\<\>\"", "<>", 
      RowBox[{"Outer", "[", 
       RowBox[{"cellEntry", ",", "rows", ",", "cols", ",", "1"}], "]"}], 
      "<>", "\"\<\>\""}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.530890213021226*^9, 3.5308902516914682`*^9}, {
   3.530890411825461*^9, 3.530890441103072*^9}, {3.53089050596732*^9, 
   3.530890524717743*^9}, {3.5308905558221493`*^9, 3.530890668210828*^9}, {
   3.53089074558603*^9, 3.530890910479351*^9}, {3.530891212529545*^9, 
   3.530891247360374*^9}, {3.5308913739009523`*^9, 3.530891375085483*^9}, 
   3.530891606809161*^9, {3.530892498399776*^9, 3.530892502935766*^9}, {
   3.530892620085722*^9, 3.530892636627549*^9}, {3.530895091746945*^9, 
   3.530895092674152*^9}, 3.5308997867091417`*^9, {3.5394476248340197`*^9, 
   3.539447635528408*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EmptyDualCells", "[", 
   RowBox[{"G_", ",", "vertexNames_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "vertexNames", " ", "should", " ", "use", " ", "the", " ", "internal", 
     " ", "name", " ", "for", " ", "the", " ", "vertices"}], ",", " ", 
    RowBox[{"that", " ", "is"}], ",", " ", 
    RowBox[{"no", " ", "hats", " ", "or", " ", "bars"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "cellEntry", ",", "rows", ",", "cols", ",", "rowShortNames", ",", 
      "colShortNames", ",", "loops"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cols", "=", 
      RowBox[{"GraphPaths", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rows", "=", 
      RowBox[{"GraphPaths", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"loops", "=", 
      RowBox[{"GraphLoops", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rowShortNames", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}], "<>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}]}]}], ")"}], "&"}], "/@", "rows"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"colShortNames", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}], "<>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}]}]}], ")"}], "&"}], "/@", "cols"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cellEntry", "[", 
       RowBox[{"row_", ",", "col_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"MemberQ", "[", 
          RowBox[{"loops", ",", 
           RowBox[{"col", "~", "Join", "~", 
            RowBox[{"{", "1", "}"}], "~", "Join", "~", "row", "~", "Join", 
            "~", 
            RowBox[{"{", "1", "}"}]}]}], "]"}]}], " ", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<\\\\emptycell\>\"", "<>", 
         RowBox[{"graphName", "[", "G", "]"}], "<>", "\"\<{r\>\"", "<>", 
         RowBox[{"(", 
          RowBox[{"row", "/.", "rowShortNames"}], ")"}], "<>", "\"\<}{c\>\"", 
         "<>", 
         RowBox[{"(", 
          RowBox[{"col", "/.", "colShortNames"}], ")"}], "<>", 
         "\"\<}\\n\>\""}], ",", "\"\<\>\""}], "\[IndentingNewLine]", "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"\"\<\>\"", "<>", 
      RowBox[{"Outer", "[", 
       RowBox[{"cellEntry", ",", "rows", ",", "cols", ",", "1"}], "]"}], 
      "<>", "\"\<\>\""}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.530890213021226*^9, 3.5308902516914682`*^9}, {
   3.530890411825461*^9, 3.530890441103072*^9}, {3.53089050596732*^9, 
   3.530890524717743*^9}, {3.5308905558221493`*^9, 3.530890668210828*^9}, {
   3.53089074558603*^9, 3.530890910479351*^9}, {3.530891212529545*^9, 
   3.530891247360374*^9}, {3.5308913739009523`*^9, 3.530891375085483*^9}, 
   3.530891606809161*^9, {3.530892498399776*^9, 3.530892502935766*^9}, {
   3.530892620085722*^9, 3.530892636627549*^9}, {3.530895091746945*^9, 
   3.5308951124016323`*^9}, {3.530895208472886*^9, 3.5308952505748367`*^9}, {
   3.530896169109548*^9, 3.53089617467635*^9}, 3.530899795549102*^9, {
   3.5394476426414347`*^9, 3.539447642898102*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrincipalConnectionMatrix", "[", 
   RowBox[{"G_", ",", "conn_", ",", "vertexNames_", ",", 
    RowBox[{"cellModifier_String:", "\"\<\>\""}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "cellEntry", ",", "rows", ",", "cols", ",", "rowShortNames", ",", 
      "colShortNames", ",", "loops", ",", "actualCellEntry"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cols", "=", 
      RowBox[{"GraphPaths", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rows", "=", 
      RowBox[{"GraphPaths", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"loops", "=", 
      RowBox[{"GraphLoops", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rowShortNames", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}], "<>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}]}]}], ")"}], "&"}], "/@", "rows"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"colShortNames", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}], "<>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}]}]}], ")"}], "&"}], "/@", "cols"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"actualCellEntry", "[", 
       RowBox[{"r_", ",", "c_", ",", "contents_"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"typeset", "=", 
           RowBox[{"ToString", "[", 
            RowBox[{"TeXForm", "[", "contents", "]"}], "]"}]}], ",", 
          "cellCommand"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"\"\<\\\\\>\"", "<>", "cellModifier", "<>", "\"\<cell\>\"", "<>", 
         RowBox[{"graphName", "[", "G", "]"}], "<>", "\"\<{r\>\"", "<>", "r", 
         "<>", "\"\<}{c\>\"", "<>", "c", "<>", "\"\<}{}{}{}{\>\"", "<>", 
         "\"\<$\>\"", "<>", "typeset", "<>", "\"\<$\>\"", "<>", 
         "\"\<}\\n\>\""}]}], "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cellEntry", "[", 
       RowBox[{"row_", ",", "col_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{"loops", ",", 
          RowBox[{"col", "~", "Join", "~", 
           RowBox[{"{", "1", "}"}], "~", "Join", "~", "row", "~", "Join", "~", 
           RowBox[{"{", "1", "}"}]}]}], "]"}], " ", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"actualCellEntry", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"row", "/.", "rowShortNames"}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{"col", "/.", "colShortNames"}], ")"}], ",", 
          RowBox[{"writeNicely", "[", 
           RowBox[{
            RowBox[{"col", "~", "Join", "~", 
             RowBox[{"{", "1", "}"}], "~", "Join", "~", "row", "~", "Join", 
             "~", 
             RowBox[{"{", "1", "}"}]}], "/.", 
            RowBox[{
            "conn", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}]}], 
           "]"}]}], "]"}], ",", "\"\<\>\""}], "\[IndentingNewLine]", "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"\"\<\\\\begin{tikzpicture} \\n\\\\principalmatrix\>\"", "<>", 
      RowBox[{"graphName", "[", "G", "]"}], "<>", "\"\< \\n\>\"", "<>", 
      RowBox[{"Outer", "[", 
       RowBox[{"cellEntry", ",", "rows", ",", "cols", ",", "1"}], "]"}], 
      "<>", "\"\<\\\\end{tikzpicture}\>\""}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5304831599366493`*^9, 3.530483175409376*^9}, {
   3.530483315812768*^9, 3.530483320766444*^9}, {3.530483356847973*^9, 
   3.530483478044713*^9}, {3.530483608220591*^9, 3.5304836400179577`*^9}, {
   3.5304836722513943`*^9, 3.530483731642365*^9}, {3.5304840569989557`*^9, 
   3.5304842486275253`*^9}, {3.530485070974452*^9, 3.5304851950681877`*^9}, {
   3.5304852744676867`*^9, 3.530485414682392*^9}, {3.530544785172744*^9, 
   3.53054488323775*^9}, {3.5305453200374403`*^9, 3.530545335268285*^9}, {
   3.530545472978541*^9, 3.530545477343803*^9}, {3.530545717280116*^9, 
   3.530545731452675*^9}, {3.5305457689880342`*^9, 3.530545871305051*^9}, {
   3.530545948802251*^9, 3.5305459542961884`*^9}, {3.5305460018432713`*^9, 
   3.530546025590929*^9}, {3.5305464290477533`*^9, 3.5305464292947607`*^9}, {
   3.530546493470811*^9, 3.530546567716607*^9}, 3.5305466094134293`*^9, {
   3.530546717539131*^9, 3.530546719922245*^9}, {3.530546777378083*^9, 
   3.530546782064234*^9}, {3.5305468238485823`*^9, 3.530546838591721*^9}, {
   3.530546873119089*^9, 3.5305468912296343`*^9}, {3.530890272275494*^9, 
   3.530890273443055*^9}, {3.5308904469118137`*^9, 3.530890447889946*^9}, 
   3.5308911575082893`*^9, 3.5308912513294153`*^9, 3.530892717739976*^9, {
   3.530892804175433*^9, 3.530892847007497*^9}, 3.530892902784978*^9, 
   3.530892946062449*^9, {3.530892976861196*^9, 3.530892979484816*^9}, {
   3.530893053532062*^9, 3.530893056283342*^9}, 3.530893156242178*^9, 
   3.53089978947663*^9, {3.5369451317268867`*^9, 3.536945298493443*^9}, {
   3.536945425838337*^9, 3.536945469991425*^9}, {3.5369457266709633`*^9, 
   3.536945731213438*^9}, {3.536945858640595*^9, 3.53694586143941*^9}, {
   3.538665640678689*^9, 3.538665644324788*^9}, {3.5386659383055687`*^9, 
   3.5386659403126583`*^9}, {3.539447653144045*^9, 3.539447653851721*^9}, {
   3.539447908582528*^9, 3.539447909255663*^9}, {3.543763562458479*^9, 
   3.543763597085997*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualConnectionMatrix", "[", 
   RowBox[{"G_", ",", "conn_", ",", "vertexNames_", ",", 
    RowBox[{"cellModifier_String:", "\"\<\>\""}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "cellEntry", ",", "rows", ",", "cols", ",", "rowShortNames", ",", 
      "colShortNames", ",", "loops", ",", "actualCellEntry"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cols", "=", 
      RowBox[{"GraphPaths", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rows", "=", 
      RowBox[{"GraphPaths", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"loops", "=", 
      RowBox[{"GraphLoops", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rowShortNames", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}], "<>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}]}]}], ")"}], "&"}], "/@", "rows"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"colShortNames", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}], "<>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "/.",
              "vertexNames"}], ")"}]}]}], ")"}], "&"}], "/@", "cols"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"actualCellEntry", "[", 
       RowBox[{"r_", ",", "c_", ",", "contents_"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"typeset", "=", 
           RowBox[{"ToString", "[", 
            RowBox[{"TeXForm", "[", "contents", "]"}], "]"}]}], ",", 
          "cellCommand"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"\"\<\\\\\>\"", "<>", "cellModifier", "<>", "\"\<cell\>\"", "<>", 
         RowBox[{"graphName", "[", "G", "]"}], "<>", "\"\<{r\>\"", "<>", "r", 
         "<>", "\"\<}{c\>\"", "<>", "c", "<>", "\"\<}{}{}{}{\>\"", "<>", 
         "\"\<$\>\"", "<>", "typeset", "<>", "\"\<$\>\"", "<>", 
         "\"\<}\\n\>\""}]}], "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cellEntry", "[", 
       RowBox[{"row_", ",", "col_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{"loops", ",", 
          RowBox[{"col", "~", "Join", "~", 
           RowBox[{"{", "1", "}"}], "~", "Join", "~", "row", "~", "Join", "~", 
           RowBox[{"{", "1", "}"}]}]}], "]"}], " ", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"actualCellEntry", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"row", "/.", "rowShortNames"}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{"col", "/.", "colShortNames"}], ")"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"writeNicely", "[", 
           RowBox[{
            RowBox[{"col", "~", "Join", "~", 
             RowBox[{"{", "1", "}"}], "~", "Join", "~", "row", "~", "Join", 
             "~", 
             RowBox[{"{", "1", "}"}]}], "/.", 
            RowBox[{
             RowBox[{"RotateOneClick", "[", 
              RowBox[{"RotateOneClick", "[", 
               RowBox[{"RotateOneClick", "[", "conn", "]"}], "]"}], "]"}], 
             "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}]}], 
           "]"}]}], "]"}], ",", "\"\<\>\""}], "\[IndentingNewLine]", "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"\"\<\\\\begin{tikzpicture} \\n\\\\dualmatrix\>\"", "<>", 
      RowBox[{"graphName", "[", "G", "]"}], "<>", "\"\< \\n\>\"", "<>", 
      RowBox[{"Outer", "[", 
       RowBox[{"cellEntry", ",", "rows", ",", "cols", ",", "1"}], "]"}], 
      "<>", "\"\<\\\\end{tikzpicture}\>\""}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5304831599366493`*^9, 3.530483175409376*^9}, {
   3.530483315812768*^9, 3.530483320766444*^9}, {3.530483356847973*^9, 
   3.530483478044713*^9}, {3.530483608220591*^9, 3.5304836400179577`*^9}, {
   3.5304836722513943`*^9, 3.530483731642365*^9}, {3.5304840569989557`*^9, 
   3.5304842486275253`*^9}, {3.530485070974452*^9, 3.5304851950681877`*^9}, {
   3.5304852744676867`*^9, 3.530485414682392*^9}, {3.530544785172744*^9, 
   3.53054488323775*^9}, {3.5305453200374403`*^9, 3.530545335268285*^9}, {
   3.530545472978541*^9, 3.530545477343803*^9}, {3.530545717280116*^9, 
   3.530545731452675*^9}, {3.5305457689880342`*^9, 3.530545871305051*^9}, {
   3.530545948802251*^9, 3.5305459542961884`*^9}, {3.5305460018432713`*^9, 
   3.530546025590929*^9}, {3.5305464290477533`*^9, 3.5305464292947607`*^9}, {
   3.530546493470811*^9, 3.530546567716607*^9}, 3.5305466094134293`*^9, {
   3.530546717539131*^9, 3.530546719922245*^9}, {3.530546777378083*^9, 
   3.530546782064234*^9}, {3.5305468238485823`*^9, 3.530546838591721*^9}, {
   3.530546873119089*^9, 3.5305468912296343`*^9}, {3.530890272275494*^9, 
   3.530890273443055*^9}, {3.5308904469118137`*^9, 3.530890447889946*^9}, 
   3.5308911575082893`*^9, 3.5308912513294153`*^9, 3.530892717739976*^9, {
   3.530892804175433*^9, 3.530892847007497*^9}, 3.530892902784978*^9, 
   3.530892946062449*^9, {3.530892976861196*^9, 3.530892979484816*^9}, {
   3.530893053532062*^9, 3.530893056283342*^9}, 3.530893156242178*^9, {
   3.5308969114227743`*^9, 3.5308969119524937`*^9}, 3.530899768567305*^9, 
   3.530899799188401*^9, {3.530899932962624*^9, 3.5308999762087927`*^9}, {
   3.538154759842514*^9, 3.538154760107271*^9}, {3.538154798304431*^9, 
   3.5381548043215933`*^9}, {3.538235746088057*^9, 3.5382357509933243`*^9}, {
   3.538665654421661*^9, 3.5386656739881268`*^9}, {3.538665947015958*^9, 
   3.538665956736388*^9}, {3.539447657698576*^9, 3.5394476579476624`*^9}, {
   3.53944791118994*^9, 3.539447911452304*^9}, {3.5437636217583513`*^9, 
   3.543763628629032*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrincipalConnectionNormMatrix", "[", 
   RowBox[{"G_", ",", "conn_", ",", "vertexNames_"}], "]"}], ":=", 
  RowBox[{"PrincipalConnectionMatrix", "[", 
   RowBox[{"G", ",", 
    RowBox[{"conn", "/.", 
     RowBox[{"_K", "\[Rule]", "1"}]}], ",", "vertexNames", ",", 
    "\"\<norm\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5304831599366493`*^9, 3.530483175409376*^9}, {
   3.530483315812768*^9, 3.530483320766444*^9}, {3.530483356847973*^9, 
   3.530483478044713*^9}, {3.530483608220591*^9, 3.5304836400179577`*^9}, {
   3.5304836722513943`*^9, 3.530483731642365*^9}, {3.5304840569989557`*^9, 
   3.5304842486275253`*^9}, {3.530485070974452*^9, 3.5304851950681877`*^9}, {
   3.5304852744676867`*^9, 3.530485414682392*^9}, {3.530544785172744*^9, 
   3.53054488323775*^9}, {3.5305453200374403`*^9, 3.530545335268285*^9}, {
   3.530545472978541*^9, 3.530545477343803*^9}, {3.530545717280116*^9, 
   3.530545731452675*^9}, {3.5305457689880342`*^9, 3.530545871305051*^9}, {
   3.530545948802251*^9, 3.5305459542961884`*^9}, {3.5305460018432713`*^9, 
   3.530546025590929*^9}, {3.5305464290477533`*^9, 3.5305464292947607`*^9}, {
   3.530546493470811*^9, 3.530546567716607*^9}, 3.5305466094134293`*^9, {
   3.530546717539131*^9, 3.530546719922245*^9}, {3.530546777378083*^9, 
   3.530546782064234*^9}, {3.5305468238485823`*^9, 3.530546838591721*^9}, {
   3.530546873119089*^9, 3.5305468912296343`*^9}, {3.530890272275494*^9, 
   3.530890273443055*^9}, {3.5308904469118137`*^9, 3.530890447889946*^9}, 
   3.5308911575082893`*^9, 3.5308912513294153`*^9, 3.530892717739976*^9, {
   3.530892804175433*^9, 3.530892847007497*^9}, 3.530892902784978*^9, 
   3.530892946062449*^9, {3.530892976861196*^9, 3.530892979484816*^9}, {
   3.530893053532062*^9, 3.530893056283342*^9}, 3.530893156242178*^9, 
   3.53089978947663*^9, {3.5369451317268867`*^9, 3.536945298493443*^9}, {
   3.536945425838337*^9, 3.536945469991425*^9}, {3.5369457266709633`*^9, 
   3.536945731213438*^9}, {3.536945858640595*^9, 3.53694586143941*^9}, {
   3.538153711227841*^9, 3.538153711586883*^9}, {3.538153810137538*^9, 
   3.538153815224545*^9}, {3.538153890816799*^9, 3.5381538912714663`*^9}, {
   3.538154224185835*^9, 3.538154226784664*^9}, 3.5381543050210447`*^9, {
   3.538155093965433*^9, 3.538155097074911*^9}, 3.538666003784161*^9, {
   3.539447646347396*^9, 3.539447646632677*^9}, {3.539447915769957*^9, 
   3.539447916048235*^9}, {3.543763665446266*^9, 3.5437637007793503`*^9}, {
   3.54574524586456*^9, 3.545745246474012*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualConnectionNormMatrix", "[", 
   RowBox[{"G_", ",", "conn_", ",", "vertexNames_"}], "]"}], ":=", 
  RowBox[{"DualConnectionMatrix", "[", 
   RowBox[{"G", ",", 
    RowBox[{"conn", "/.", 
     RowBox[{"_K", "\[Rule]", "1"}]}], ",", "vertexNames", ",", 
    "\"\<norm\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5304831599366493`*^9, 3.530483175409376*^9}, {
   3.530483315812768*^9, 3.530483320766444*^9}, {3.530483356847973*^9, 
   3.530483478044713*^9}, {3.530483608220591*^9, 3.5304836400179577`*^9}, {
   3.5304836722513943`*^9, 3.530483731642365*^9}, {3.5304840569989557`*^9, 
   3.5304842486275253`*^9}, {3.530485070974452*^9, 3.5304851950681877`*^9}, {
   3.5304852744676867`*^9, 3.530485414682392*^9}, {3.530544785172744*^9, 
   3.53054488323775*^9}, {3.5305453200374403`*^9, 3.530545335268285*^9}, {
   3.530545472978541*^9, 3.530545477343803*^9}, {3.530545717280116*^9, 
   3.530545731452675*^9}, {3.5305457689880342`*^9, 3.530545871305051*^9}, {
   3.530545948802251*^9, 3.5305459542961884`*^9}, {3.5305460018432713`*^9, 
   3.530546025590929*^9}, {3.5305464290477533`*^9, 3.5305464292947607`*^9}, {
   3.530546493470811*^9, 3.530546567716607*^9}, 3.5305466094134293`*^9, {
   3.530546717539131*^9, 3.530546719922245*^9}, {3.530546777378083*^9, 
   3.530546782064234*^9}, {3.5305468238485823`*^9, 3.530546838591721*^9}, {
   3.530546873119089*^9, 3.5305468912296343`*^9}, {3.530890272275494*^9, 
   3.530890273443055*^9}, {3.5308904469118137`*^9, 3.530890447889946*^9}, 
   3.5308911575082893`*^9, 3.5308912513294153`*^9, 3.530892717739976*^9, {
   3.530892804175433*^9, 3.530892847007497*^9}, 3.530892902784978*^9, 
   3.530892946062449*^9, {3.530892976861196*^9, 3.530892979484816*^9}, {
   3.530893053532062*^9, 3.530893056283342*^9}, 3.530893156242178*^9, {
   3.5308969114227743`*^9, 3.5308969119524937`*^9}, 3.530899768567305*^9, 
   3.530899799188401*^9, {3.530899932962624*^9, 3.5308999762087927`*^9}, {
   3.538153713810092*^9, 3.538153714554427*^9}, {3.538153746137953*^9, 
   3.538153765513411*^9}, {3.538153796817288*^9, 3.538153800760845*^9}, {
   3.538153985309639*^9, 3.538154002287826*^9}, {3.538154064980942*^9, 
   3.538154088507864*^9}, {3.53815422919281*^9, 3.538154231496324*^9}, 
   3.5381543014455442`*^9, {3.538155077083651*^9, 3.5381550829876957`*^9}, {
   3.538155956453673*^9, 3.538155971699381*^9}, {3.538235486773007*^9, 
   3.538235494355625*^9}, {3.53823553899594*^9, 3.538235541283833*^9}, {
   3.538235581843637*^9, 3.5382355875551*^9}, {3.5382356405790253`*^9, 
   3.538235644592349*^9}, {3.538235710312293*^9, 3.538235710863427*^9}, {
   3.5382363256994*^9, 3.5382363340501738`*^9}, 3.53866600789587*^9, {
   3.539447650787084*^9, 3.539447651028249*^9}, {3.5394479137825603`*^9, 
   3.539447914127351*^9}, {3.5437637159484587`*^9, 3.543763736048501*^9}, {
   3.54574525178266*^9, 3.545745252689561*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"H", "=", 
   RowBox[{"GraphFromString", "/@", 
    RowBox[{"{", 
     RowBox[{
     "\"\<bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\>\"", ",", 
      "\"\<bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\>\""}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.530538857572385*^9, 3.530538857803217*^9}, {
  3.543760149892337*^9, 3.543760160418692*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox[
      GraphicsBox[
       {Thickness[0.013989092759813318`], 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHbe/VtYindOhwTHh6YVH+g4dy0s22OlwOuxqMknu
tDJwOMN9tlSqmcOhypSdY1mdgcOdXJOG8nJ2h1Mdl+557DFwSPKPeMQoyuZQ
csYh9c9HAwc+o2frUtNZHFwC/kh4yxk69E3v/uFXxeTAlLK+fL+9ocMExm8X
MyMZHCrDWf4/DjF0aHi8dPYRhT/2JVVLdZxjDB0eHo6fvLXvuz1M/vF0E7fX
Pp/tYfqPHv23qfrpO3uY+eUBZk+59F/Yw+yfdO1orsnSR/Yw983Ze0wv8O0d
e5j7j93vjNRfct0e5j8BRcePyWeu2sP8D5PvqQ1n6Q/Qh+vnkdi0K/SEHtz8
nEJpXgFfPbj94q/sGFY+1IW7r/LR8Rncnbpw9//ZlXhbyU0X7j++K9vP3JTW
hftfoq8UaKIuPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof
5j5cfAAMdQOk
          "]]}, 
        {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHbe/VtYindOhwTHh6YVH+g4dy0s22OlwOuxqMknu
tDJwOMN9tlSqmcOhypSdY1mdgcOdXJOG8nJ2h1Mdl+557DFwSPKPeMQoyuZQ
csYh9c9HAwc+o2frUtNZHFwC/kh4yxk69E3v/uFXxeTAlLK+fL+9ocMExm8X
MyMZHCrDWf4/DjF0aHi8dPYRhT/2JVVLdZxjDB0eHo6fvLXvuz1M/vF0E7fX
Pp/tYfqPHv23qfrpO3uY+eUBZk+59F/Yw+yfdO1orsnSR/Yw983Ze0wv8O0d
e5j7j93vjNRfct0e5j8BRcePyWeu2sP8D5PvqQ1n6Q/Qh+vnkdi0K/SEHtz8
nEJpXgFfPbj94q/sGFY+1IW7r/LR8Rncnbpw9//ZlXhbyU0X7j++K9vP3JTW
hftfoq8UaKIuPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof
AJ+r8cE=
           "]]}, 
         LineBox[{{1.7580000000000098`, 15.942999999999984`}, {
          30.10480000000001, 15.942999999999984`}}]}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbRi413RDq71Dg2PC0wuP9B0yDDf+DKizd9jVZJLc
aWXg8KIk0kcn096hypSdY1mdgcMf/pfbt7vbO5zquHTPY4+Bw+tvk45lSNs7
lJxxSP3z0cDhn2wX09andg4uAX8kvOUMHRoqGb8JrrBzYEpZX77f3tBhx19t
7a/Jdg6V4Sz/H4cYOnyYZ6NzRcrOoaRqqY5zjKGDhoOv7uaLtnD5hCPlSdN6
beH6H8q/D/3sbws3/4vbs4n2UrZw+x/pTljw4a0N3H3fTsjz1Jyxgbu/jOdE
XPh2G7j/1r7ZrfRjvQ3c/zD5ntpwlv4Afbh+HolNu0JP6MHNzymU5hXw1YPb
L/7KjmHlQ124+yofHZ/B3akLd/+fXYm3ldx04f7ju7L9zE1pXbj/JfpKgSbq
wsMHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzYe7DxQcAjOL8
Kw==
          "]]}, 
        {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbRi413RDq71Dg2PC0wuP9B0yDDf+DKizd9jVZJLc
aWXg8KIk0kcn096hypSdY1mdgcMf/pfbt7vbO5zquHTPY4+Bw+tvk45lSNs7
lJxxSP3z0cDhn2wX09andg4uAX8kvOUMHRoqGb8JrrBzYEpZX77f3tBhx19t
7a/Jdg6V4Sz/H4cYOnyYZ6NzRcrOoaRqqY5zjKGDhoOv7uaLtnD5hCPlSdN6
beH6H8q/D/3sbws3/4vbs4n2UrZw+x/pTljw4a0N3H3fTsjz1Jyxgbu/jOdE
XPh2G7j/1r7ZrfRjvQ3c/zD5ntpwlv4Afbh+HolNu0JP6MHNzymU5hXw1YPb
L/7KjmHlQ124+yofHZ/B3akLd/+fXYm3ldx04f7ju7L9zE1pXbj/JfpKgSbq
wsMHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeoJ7Rc=
           "]]}, 
         LineBox[{{30.10480000000001, 15.942999999999984`}, {
          58.45162000000001, 15.942999999999984`}}]}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/eWEPI/Ne1+HBseEpxce6TuUmfuX9rz2ddjVZJLc
aWXgsGvvEsNfD3wdqkzZOZbVGTjcNvZmcrjg63Cq49I9jz0GDl8Kc1dI7PJ1
KDnjkPrno4GDfIDZU7v5vg4uAX8kvOUMHSqWXajMbfB1YEpZX77f3tBBwjdd
PT7O16EynOX/4xBDB2kZ1fXnLIH6q5bqOMcYOhzQbvpvK4qQV/Gqbtb/7APX
H/fP+VfsFR+4+U3n+ZVbdvrA7V/hIrQ3ZrEP3H1PntS1L5rkA3e/n3mno0CH
D9x/vw6lrEpo8YH7HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/Z
Max8qAt3X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ADURPQ1
          "]]}, 
        {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eWEPI/Ne1+HBseEpxce6TuUmfuX9rz2ddjVZJLc
aWXgsGvvEsNfD3wdqkzZOZbVGTjcNvZmcrjg63Cq49I9jz0GDl8Kc1dI7PJ1
KDnjkPrno4GDfIDZU7v5vg4uAX8kvOUMHSqWXajMbfB1YEpZX77f3tBBwjdd
PT7O16EynOX/4xBDB2kZ1fXnLIH6q5bqOMcYOhzQbvpvK4qQV/Gqbtb/7APX
H/fP+VfsFR+4+U3n+ZVbdvrA7V/hIrQ3ZrEP3H1PntS1L5rkA3e/n3mno0CH
D9x/vw6lrEpo8YH7HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/Z
Max8qAt3X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+ACeF5qc=
           "]]}, 
         LineBox[{{58.45162000000001, 15.942999999999984`}, {
          86.79842000000002, 8.856309999999983}}], 
         LineBox[{{58.45162000000001, 15.942999999999984`}, {
          86.79842000000002, 23.029689999999984`}}]}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQfcZrctAF3jCHTZWrnPO2KTrccprQ/IM7zMFg5/2F
GzyUHHYFW0WsZwtz0PtxKOXVBSWHOis546B/oQ5WJruaDXyUHay2nCiz+xzq
cC9L+9v07coO/2uPtV58GuqwZGbNZlMBFYcHIUsOZVwLdZDcJ7xZLljF4d3X
d/2JR0Mdjl0Ne5Neq+JgI2ccILk51MHs3uowtR4Vhy63coGLCxDyM54fvHuy
H6G/Yt98qcQGhPk2HXM1vxQh7P/B6JH7IB3hvj0vtD2a40Ph7p/z86qMVVQo
3H+rPl7yTYoIhfsfJn/PqneLjooiXP/RYNmiz7MV4Oaz+q+fslZBAW5/YZ5+
Zk+WPNx933XDrgTslIO7//rH6tl1xnJw/7me93z/+p4s3P9VtzMY8g/KwsMH
Jg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzYe7DxQcARtUDUw==

          "]]}, 
        {EdgeForm[{Thickness[0.005574653464785608], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfcZrctAF3jCHTZWrnPO2KTrccprQ/IM7zMFg5/2F
GzyUHHYFW0WsZwtz0PtxKOXVBSWHOis546B/oQ5WJruaDXyUHay2nCiz+xzq
cC9L+9v07coO/2uPtV58GuqwZGbNZlMBFYcHIUsOZVwLdZDcJ7xZLljF4d3X
d/2JR0Mdjl0Ne5Neq+JgI2ccILk51MHs3uowtR4Vhy63coGLCxDyM54fvHuy
H6G/Yt98qcQGhPk2HXM1vxQh7P/B6JH7IB3hvj0vtD2a40Ph7p/z86qMVVQo
3H+rPl7yTYoIhfsfJn/PqneLjooiXP/RYNmiz7MV4Oaz+q+fslZBAW5/YZ5+
Zk+WPNx933XDrgTslIO7//rH6tl1xnJw/7me93z/+p4s3P9VtzMY8g/KwsMH
Jg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAZaT94w=
           "]]}}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQfcZrctAF3jCH5Szdh2eymzvccprQ/IM7zEFoiWT3
rgBzh13BVhHr2cIc5k0P1Lk+xdyhzkrOOOhfqMO/mRzSVZfMHay2nCiz+xzq
8CRV5LQuh4XD/9pjrRefhjowbfPaUGNi4fAgZMmhjGuhDtyujXYfQy0c3n19
1594NNRhw9nel6LZFg42csYBkptDHRZxuamWFlk4dLmVC1xcgJCf8fzg3ZP9
CP0V++ZLJTYgzLfpmKv5pQhh/w9Gj9wH6Qj37Xmh7dEcHwp3/5yfV2WsokLh
/lv18ZJvUkQo3P8w+RcpBVMq9pnB9Wce/bcpusoMbn6SevPiHTZmcPsFerxe
sbCbwd235stC7m23TOHuL0q61u240xTuvznXTN7LLDGF+z81iGvX3jmm8PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QH/xv0G
          "]]}, 
        {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfcZrctAF3jCH5Szdh2eymzvccprQ/IM7zEFoiWT3
rgBzh13BVhHr2cIc5k0P1Lk+xdyhzkrOOOhfqMO/mRzSVZfMHay2nCiz+xzq
8CRV5LQuh4XD/9pjrRefhjowbfPaUGNi4fAgZMmhjGuhDtyujXYfQy0c3n19
1594NNRhw9nel6LZFg42csYBkptDHRZxuamWFlk4dLmVC1xcgJCf8fzg3ZP9
CP0V++ZLJTYgzLfpmKv5pQhh/w9Gj9wH6Qj37Xmh7dEcHwp3/5yfV2WsokLh
/lv18ZJvUkQo3P8w+RcpBVMq9pnB9Wce/bcpusoMbn6SevPiHTZmcPsFerxe
sbCbwd235stC7m23TOHuL0q61u240xTuvznXTN7LLDGF+z81iGvX3jmm8PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AALm8mg=
           "]]}, 
         LineBox[{{86.79842000000002, 8.856309999999983}, {
          115.14524000000002`, 1.7696099999999841`}}], 
         LineBox[{{86.79842000000002, 23.029689999999984`}, {
          115.14524000000002`, 15.942999999999984`}}], 
         LineBox[{{86.79842000000002, 23.029689999999984`}, {
          115.14524000000002`, 30.11638999999998}}]}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqzDjlNek4MC/tjbTDpdr6UU6+CXXHXI
qJDBIS70W+xDmVgH73j2c5KTmBzyJni6tYjEOtT4P/E0qmdxqFofNbOAM9aB
R2ul8AUdNod+uf3bmf/EOKg9fcvh3s/usNuTh2n2mxiHH2Ve7K9ncThwz71+
Y/LtGIc1V8Pe8LtwOvS2bJvjfTLGIef7qqmc9ZwOCTxPXZi3I+QnzX7I9mcp
Qv+6r65Ok6chzHe8tzpMrTMGbv8VibWLhepi4O77lPG4Y2tpDNz9GpNepOYU
xMD99zc8bNaUvBi4/2Hyjlt/iDjs+24P09/B+lW3uOazPcx8q1jvE+0u7+1h
9su4P6wS6XthD3PfpXXl9TYsj+1h7v/8Zcvh+NV37WH+i1NYHW2bdMMe5n+F
NZn3Cruu2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj82Hu
w8UHAKPDBIQ=
          "]]}, 
        {EdgeForm[{Thickness[0.005574653464785608], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqzDjlNek4MC/tjbTDpdr6UU6+CXXHXI
qJDBIS70W+xDmVgH73j2c5KTmBzyJni6tYjEOtT4P/E0qmdxqFofNbOAM9aB
R2ul8AUdNod+uf3bmf/EOKg9fcvh3s/usNuTh2n2mxiHH2Ve7K9ncThwz71+
Y/LtGIc1V8Pe8LtwOvS2bJvjfTLGIef7qqmc9ZwOCTxPXZi3I+QnzX7I9mcp
Qv+6r65Ok6chzHe8tzpMrTMGbv8VibWLhepi4O77lPG4Y2tpDNz9GpNepOYU
xMD99zc8bNaUvBi4/2Hyjlt/iDjs+24P09/B+lW3uOazPcx8q1jvE+0u7+1h
9su4P6wS6XthD3PfpXXl9TYsj+1h7v/8Zcvh+NV37WH+i1NYHW2bdMMe5n+F
NZn3Cruu2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEM
XPPV
           "]]}}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqxDg2PC0wuP9B1sJp2u11KKddjVZJLc
aWXgEBf6LfahTKxDlSk7x7I6A4e8CZ5uLSKxDqc6Lt3z2GPgULU+amYBZ6xD
yRmH1D8fDRz65fZvZ/4T4+AS8EfCW87QYbcnD9PsNzEOTCnry/fbGzpwz71+
Y/LtGIfKcJb/j0MMHXpbts3xPhnjUFK1VMc5xtAhgeepC/N2hPyk2Q/Z/ixF
6F/31dVp8jSE+Y73VoepdcbA7b8isXaxUF0M3H2fMh53bC2NgbtfY9KL1JyC
GLj//oaHzZqSFwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2i7+y
Y1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm68PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QHXbftB
          "]]}, 
        {EdgeForm[{Thickness[0.005574653464785608], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqxDg2PC0wuP9B1sJp2u11KKddjVZJLc
aWXgEBf6LfahTKxDlSk7x7I6A4e8CZ5uLSKxDqc6Lt3z2GPgULU+amYBZ6xD
yRmH1D8fDRz65fZvZ/4T4+AS8EfCW87QYbcnD9PsNzEOTCnry/fbGzpwz71+
Y/LtGIfKcJb/j0MMHXpbts3xPhnjUFK1VMc5xtAhgeepC/N2hPyk2Q/Z/ixF
6F/31dVp8jSE+Y73VoepdcbA7b8isXaxUF0M3H2fMh53bC2NgbtfY9KL1JyC
GLj//oaHzZqSFwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2i7+y
Y1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm68PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AGU96ss=
           "]]}}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqzDlSnae07L2jnYTDpdr6UU66CzTeDJ
mzQ7h7jQb7EPZWIdND42bOJcbeeQN8HTrUUk1mHaM9nla17YOVStj5pZwBnr
4GHe6ZggZ+/QL7d/O/OfGAeulhTG9V72Drs9eZhmv4lxWJMbmKacY+/APff6
jcm3Yxz+T/n43r3R3qG3Zdsc75MxDhdmAQ3ssHdI4HnqwrwdIT9p9kO2P0sR
+td9dXWaPA1hvuO91WFqnTFw+69IrF0sVBcDd9+njMcdW0tj4O7XmPQiNacg
Bu6/v+Fhs6bkxcD9D5MX+yrQu+qKLVz/tND5q3sn2MLNn7Bdec6rIFu4/XYy
rx+ZydrC3XerxYnlxQcbuPsXfCprKT5vA/ffqbSrz/122cD9P+nRqk3vN9nA
wwcmDws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/Nh7sPFBwCC+Aem

          "]]}, 
        {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqzDlSnae07L2jnYTDpdr6UU66CzTeDJ
mzQ7h7jQb7EPZWIdND42bOJcbeeQN8HTrUUk1mHaM9nla17YOVStj5pZwBnr
4GHe6ZggZ+/QL7d/O/OfGAeulhTG9V72Drs9eZhmv4lxWJMbmKacY+/APff6
jcm3Yxz+T/n43r3R3qG3Zdsc75MxDhdmAQ3ssHdI4HnqwrwdIT9p9kO2P0sR
+td9dXWaPA1hvuO91WFqnTFw+69IrF0sVBcDd9+njMcdW0tj4O7XmPQiNacg
Bu6/v+Fhs6bkxcD9D5MX+yrQu+qKLVz/tND5q3sn2MLNn7Bdec6rIFu4/XYy
rx+ZydrC3XerxYnlxQcbuPsXfCprKT5vA/ffqbSrz/122cD9P+nRqk3vN9nA
wwcmDws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBb2D4BQ==
           "]]}, 
         LineBox[{{115.14524000000002`, 15.942999999999984`}, {143.49204, 
          8.856309999999983}}], 
         LineBox[{{115.14524000000002`, 1.7696099999999841`}, {143.49204, 
          23.029689999999984`}}], 
         LineBox[{{115.14524000000002`, 30.11638999999998}, {143.49204, 
          23.029689999999984`}}]}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvWzBbW8p2SSHTZWrnPO2KTqskYlK0ZNJcjDYeX/h
Bg8lBxnV9ec6JZMc9H4cSnl1QcmhTkLRJlo0ycHKZFezgY+yQ0zot9iL/EkO
97K0v03fruxgZ1X6VIozyWHJzJrNpgIqDutUnzSnMSY5SO4T3iwXrOJgVtb5
6tGPRIdjV8PepNeqOMR2rT61732ig9m91WFqPSoOLfPOrpr1DCHP875IUPxe
Ilx/za2H65OuJcLNj9ufYL7mfCLcfps/ppFKpxLh7pv3fvmxz0cT4e7n+/HH
wP9wItx/oiXVnsmHEuH+h8nfs+rdoqOiCNd/NFi26PNsBbj5rP7rp6xVUIDb
X5inn9mTJQ9333fdsCsBO+Xg7r/+sXp2nbEc3H+u5z3fv74nC/d/1e0MhvyD
svDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofJj7cPEBSnID
wA==
          "]]}, 
        {EdgeForm[{Thickness[0.005574653464785608], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvWzBbW8p2SSHTZWrnPO2KTqskYlK0ZNJcjDYeX/h
Bg8lBxnV9ec6JZMc9H4cSnl1QcmhTkLRJlo0ycHKZFezgY+yQ0zot9iL/EkO
97K0v03fruxgZ1X6VIozyWHJzJrNpgIqDutUnzSnMSY5SO4T3iwXrOJgVtb5
6tGPRIdjV8PepNeqOMR2rT61732ig9m91WFqPSoOLfPOrpr1DCHP875IUPxe
Ilx/za2H65OuJcLNj9ufYL7mfCLcfps/ppFKpxLh7pv3fvmxz0cT4e7n+/HH
wP9wItx/oiXVnsmHEuH+h8nfs+rdoqOiCNd/NFi26PNsBbj5rP7rp6xVUIDb
X5inn9mTJQ9333fdsCsBO+Xg7r/+sXp2nbEc3H+u5z3fv74nC/d/1e0MhvyD
svDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofADA9PMh
           "]]}}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvWzBbW8p2SSH5Szdh2eymzuskYlK0ZNJchBaItm9
K8DcQUZ1/blOySSHedMDda5PMXeok1C0iRZNcvg3k0O66pK5Q0zot9iL/EkO
T1JFTutyWDjYWZU+leJMcmDa5rWhxsTCYZ3qk+Y0xiQHbtdGu4+hFg5mZZ2v
Hv1IdNhwtvelaLaFQ2zX6lP73ic6LOJyUy0tsnBomXd21axnCHme90WC4vcS
4fprbj1cn3QtEW5+3P4E8zXnE+H22/wxjVQ6lQh337z3y499PpoIdz/fjz8G
/ocT4f4TLan2TD6UCPc/TP5FSsGUin1mcP2ZR/9tiq4yg5ufpN68eIeNGdx+
gR6vVyzsZnD3rfmykHvbLVO4+4uSrnU77jSF+2/ONZP3MktM4f5PDeLatXeO
KTx8YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86H+Y+XHwAA3L9
cw==
          "]]}, 
        {EdgeForm[{Thickness[0.005574653464785608], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvWzBbW8p2SSH5Szdh2eymzuskYlK0ZNJchBaItm9
K8DcQUZ1/blOySSHedMDda5PMXeok1C0iRZNcvg3k0O66pK5Q0zot9iL/EkO
T1JFTutyWDjYWZU+leJMcmDa5rWhxsTCYZ3qk+Y0xiQHbtdGu4+hFg5mZZ2v
Hv1IdNhwtvelaLaFQ2zX6lP73ic6LOJyUy0tsnBomXd21axnCHme90WC4vcS
4fprbj1cn3QtEW5+3P4E8zXnE+H22/wxjVQ6lQh337z3y499PpoIdz/fjz8G
/ocT4f4TLan2TD6UCPc/TP5FSsGUin1mcP2ZR/9tiq4yg5ufpN68eIeNGdx+
gR6vVyzsZnD3rfmykHvbLVO4+4uSrnU77jSF+2/ONZP3MktM4f5PDeLatXeO
KTx8YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86HwAtR+39
           "]]}}, 
        {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{1.7580000000000098`, 15.942999999999984`}, {
          1.7580000000000098`, 20.667599999999982`}}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{58.45162000000001, 15.942999999999984`}, {
          58.45162000000001, 20.667599999999982`}}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         BezierCurveBox[{{115.14524000000002`, 1.7696099999999841`}, {
          111.23694, 5.677909999999983}, {111.23694, 12.034719999999984`}, {
          115.14524000000002`, 15.942999999999984`}},
          SplineDegree->3]}, 
        {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{115.14524000000002`, 30.11638999999998}, {
          115.14524000000002`, 34.84099999999998}}]}},
       AspectRatio->Automatic,
       ImageSize->{146., 35.},
       PlotRange->{{0., 146.}, {0., 35.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited], 
     StyleBox[
      GraphicsBox[
       {Thickness[0.013989092759813318`], 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHbe/VtYindOhwTHh6YVH+g4dy0s22OlwOuxqMknu
tDJwOMN9tlSqmcOhypSdY1mdgcOdXJOG8nJ2h1Mdl+557DFwSPKPeMQoyuZQ
csYh9c9HAwc+o2frUtNZHFwC/kh4yxk69E3v/uFXxeTAlLK+fL+9ocMExm8X
MyMZHCrDWf4/DjF0aHi8dPYRhT/2JVVLdZxjDB0eHo6fvLXvuz1M/vF0E7fX
Pp/tYfqPHv23qfrpO3uY+eUBZk+59F/Yw+yfdO1orsnSR/Yw983Ze0wv8O0d
e5j7j93vjNRfct0e5j8BRcePyWeu2sP8D5PvqQ1n6Q/Qh+vnkdi0K/SEHtz8
nEJpXgFfPbj94q/sGFY+1IW7r/LR8Rncnbpw9//ZlXhbyU0X7j++K9vP3JTW
hftfoq8UaKIuPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof
5j5cfAAMdQOk
          "]]}, 
        {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHbe/VtYindOhwTHh6YVH+g4dy0s22OlwOuxqMknu
tDJwOMN9tlSqmcOhypSdY1mdgcOdXJOG8nJ2h1Mdl+557DFwSPKPeMQoyuZQ
csYh9c9HAwc+o2frUtNZHFwC/kh4yxk69E3v/uFXxeTAlLK+fL+9ocMExm8X
MyMZHCrDWf4/DjF0aHi8dPYRhT/2JVVLdZxjDB0eHo6fvLXvuz1M/vF0E7fX
Pp/tYfqPHv23qfrpO3uY+eUBZk+59F/Yw+yfdO1orsnSR/Yw983Ze0wv8O0d
e5j7j93vjNRfct0e5j8BRcePyWeu2sP8D5PvqQ1n6Q/Qh+vnkdi0K/SEHtz8
nEJpXgFfPbj94q/sGFY+1IW7r/LR8Rncnbpw9//ZlXhbyU0X7j++K9vP3JTW
hftfoq8UaKIuPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof
AJ+r8cE=
           "]]}, 
         LineBox[{{1.7580000000000098`, 15.942999999999984`}, {
          30.10480000000001, 15.942999999999984`}}]}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbRi413RDq71Dg2PC0wuP9B0yDDf+DKizd9jVZJLc
aWXg8KIk0kcn096hypSdY1mdgcMf/pfbt7vbO5zquHTPY4+Bw+tvk45lSNs7
lJxxSP3z0cDhn2wX09andg4uAX8kvOUMHRoqGb8JrrBzYEpZX77f3tBhx19t
7a/Jdg6V4Sz/H4cYOnyYZ6NzRcrOoaRqqY5zjKGDhoOv7uaLtnD5hCPlSdN6
beH6H8q/D/3sbws3/4vbs4n2UrZw+x/pTljw4a0N3H3fTsjz1Jyxgbu/jOdE
XPh2G7j/1r7ZrfRjvQ3c/zD5ntpwlv4Afbh+HolNu0JP6MHNzymU5hXw1YPb
L/7KjmHlQ124+yofHZ/B3akLd/+fXYm3ldx04f7ju7L9zE1pXbj/JfpKgSbq
wsMHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzYe7DxQcAjOL8
Kw==
          "]]}, 
        {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbRi413RDq71Dg2PC0wuP9B0yDDf+DKizd9jVZJLc
aWXg8KIk0kcn096hypSdY1mdgcMf/pfbt7vbO5zquHTPY4+Bw+tvk45lSNs7
lJxxSP3z0cDhn2wX09andg4uAX8kvOUMHRoqGb8JrrBzYEpZX77f3tBhx19t
7a/Jdg6V4Sz/H4cYOnyYZ6NzRcrOoaRqqY5zjKGDhoOv7uaLtnD5hCPlSdN6
beH6H8q/D/3sbws3/4vbs4n2UrZw+x/pTljw4a0N3H3fTsjz1Jyxgbu/jOdE
XPh2G7j/1r7ZrfRjvQ3c/zD5ntpwlv4Afbh+HolNu0JP6MHNzymU5hXw1YPb
L/7KjmHlQ124+yofHZ/B3akLd/+fXYm3ldx04f7ju7L9zE1pXbj/JfpKgSbq
wsMHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeoJ7Rc=
           "]]}, 
         LineBox[{{30.10480000000001, 15.942999999999984`}, {
          58.45162000000001, 15.942999999999984`}}]}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/eWEPI/Ne1+HBseEpxce6TuUmfuX9rz2ddjVZJLc
aWXgsGvvEsNfD3wdqkzZOZbVGTjcNvZmcrjg63Cq49I9jz0GDl8Kc1dI7PJ1
KDnjkPrno4GDfIDZU7v5vg4uAX8kvOUMHSqWXajMbfB1YEpZX77f3tBBwjdd
PT7O16EynOX/4xBDB2kZ1fXnLIH6q5bqOMcYOhzQbvpvK4qQV/Gqbtb/7APX
H/fP+VfsFR+4+U3n+ZVbdvrA7V/hIrQ3ZrEP3H1PntS1L5rkA3e/n3mno0CH
D9x/vw6lrEpo8YH7HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/Z
Max8qAt3X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ADURPQ1
          "]]}, 
        {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eWEPI/Ne1+HBseEpxce6TuUmfuX9rz2ddjVZJLc
aWXgsGvvEsNfD3wdqkzZOZbVGTjcNvZmcrjg63Cq49I9jz0GDl8Kc1dI7PJ1
KDnjkPrno4GDfIDZU7v5vg4uAX8kvOUMHSqWXajMbfB1YEpZX77f3tBBwjdd
PT7O16EynOX/4xBDB2kZ1fXnLIH6q5bqOMcYOhzQbvpvK4qQV/Gqbtb/7APX
H/fP+VfsFR+4+U3n+ZVbdvrA7V/hIrQ3ZrEP3H1PntS1L5rkA3e/n3mno0CH
D9x/vw6lrEpo8YH7HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/Z
Max8qAt3X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+ACeF5qc=
           "]]}, 
         LineBox[{{58.45162000000001, 15.942999999999984`}, {
          86.79842000000002, 8.856309999999983}}], 
         LineBox[{{58.45162000000001, 15.942999999999984`}, {
          86.79842000000002, 23.029689999999984`}}]}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQfcZrctAF3jCHTZWrnPO2KTrccprQ/IM7zMFg5/2F
GzyUHHYFW0WsZwtz0PtxKOXVBSWHOis546B/oQ5WJruaDXyUHay2nCiz+xzq
cC9L+9v07coO/2uPtV58GuqwZGbNZlMBFYcHIUsOZVwLdZDcJ7xZLljF4d3X
d/2JR0Mdjl0Ne5Neq+JgI2ccILk51MHs3uowtR4Vhy63coGLCxDyM54fvHuy
H6G/Yt98qcQGhPk2HXM1vxQh7P/B6JH7IB3hvj0vtD2a40Ph7p/z86qMVVQo
3H+rPl7yTYoIhfsfJn/PqneLjooiXP/RYNmiz7MV4Oaz+q+fslZBAW5/YZ5+
Zk+WPNx933XDrgTslIO7//rH6tl1xnJw/7me93z/+p4s3P9VtzMY8g/KwsMH
Jg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzYe7DxQcARtUDUw==

          "]]}, 
        {EdgeForm[{Thickness[0.005574653464785608], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfcZrctAF3jCHTZWrnPO2KTrccprQ/IM7zMFg5/2F
GzyUHHYFW0WsZwtz0PtxKOXVBSWHOis546B/oQ5WJruaDXyUHay2nCiz+xzq
cC9L+9v07coO/2uPtV58GuqwZGbNZlMBFYcHIUsOZVwLdZDcJ7xZLljF4d3X
d/2JR0Mdjl0Ne5Neq+JgI2ccILk51MHs3uowtR4Vhy63coGLCxDyM54fvHuy
H6G/Yt98qcQGhPk2HXM1vxQh7P/B6JH7IB3hvj0vtD2a40Ph7p/z86qMVVQo
3H+rPl7yTYoIhfsfJn/PqneLjooiXP/RYNmiz7MV4Oaz+q+fslZBAW5/YZ5+
Zk+WPNx933XDrgTslIO7//rH6tl1xnJw/7me93z/+p4s3P9VtzMY8g/KwsMH
Jg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAZaT94w=
           "]]}}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQfcZrctAF3jCH5Szdh2eymzvccprQ/IM7zEFoiWT3
rgBzh13BVhHr2cIc5k0P1Lk+xdyhzkrOOOhfqMO/mRzSVZfMHay2nCiz+xzq
8CRV5LQuh4XD/9pjrRefhjowbfPaUGNi4fAgZMmhjGuhDtyujXYfQy0c3n19
1594NNRhw9nel6LZFg42csYBkptDHRZxuamWFlk4dLmVC1xcgJCf8fzg3ZP9
CP0V++ZLJTYgzLfpmKv5pQhh/w9Gj9wH6Qj37Xmh7dEcHwp3/5yfV2WsokLh
/lv18ZJvUkQo3P8w+RcpBVMq9pnB9Wce/bcpusoMbn6SevPiHTZmcPsFerxe
sbCbwd235stC7m23TOHuL0q61u240xTuvznXTN7LLDGF+z81iGvX3jmm8PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QH/xv0G
          "]]}, 
        {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfcZrctAF3jCH5Szdh2eymzvccprQ/IM7zEFoiWT3
rgBzh13BVhHr2cIc5k0P1Lk+xdyhzkrOOOhfqMO/mRzSVZfMHay2nCiz+xzq
8CRV5LQuh4XD/9pjrRefhjowbfPaUGNi4fAgZMmhjGuhDtyujXYfQy0c3n19
1594NNRhw9nel6LZFg42csYBkptDHRZxuamWFlk4dLmVC1xcgJCf8fzg3ZP9
CP0V++ZLJTYgzLfpmKv5pQhh/w9Gj9wH6Qj37Xmh7dEcHwp3/5yfV2WsokLh
/lv18ZJvUkQo3P8w+RcpBVMq9pnB9Wce/bcpusoMbn6SevPiHTZmcPsFerxe
sbCbwd235stC7m23TOHuL0q61u240xTuvznXTN7LLDGF+z81iGvX3jmm8PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AALm8mg=
           "]]}, 
         LineBox[{{86.79842000000002, 8.856309999999983}, {
          115.14524000000002`, 1.7696099999999841`}}], 
         LineBox[{{86.79842000000002, 23.029689999999984`}, {
          115.14524000000002`, 15.942999999999984`}}], 
         LineBox[{{86.79842000000002, 23.029689999999984`}, {
          115.14524000000002`, 30.11638999999998}}]}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqzDjlNek4MC/tjbTDpdr6UU6+CXXHXI
qJDBIS70W+xDmVgH73j2c5KTmBzyJni6tYjEOtT4P/E0qmdxqFofNbOAM9aB
R2ul8AUdNod+uf3bmf/EOKg9fcvh3s/usNuTh2n2mxiHH2Ve7K9ncThwz71+
Y/LtGIc1V8Pe8LtwOvS2bJvjfTLGIef7qqmc9ZwOCTxPXZi3I+QnzX7I9mcp
Qv+6r65Ok6chzHe8tzpMrTMGbv8VibWLhepi4O77lPG4Y2tpDNz9GpNepOYU
xMD99zc8bNaUvBi4/2Hyjlt/iDjs+24P09/B+lW3uOazPcx8q1jvE+0u7+1h
9su4P6wS6XthD3PfpXXl9TYsj+1h7v/8Zcvh+NV37WH+i1NYHW2bdMMe5n+F
NZn3Cruu2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj82Hu
w8UHAKPDBIQ=
          "]]}, 
        {EdgeForm[{Thickness[0.005574653464785608], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqzDjlNek4MC/tjbTDpdr6UU6+CXXHXI
qJDBIS70W+xDmVgH73j2c5KTmBzyJni6tYjEOtT4P/E0qmdxqFofNbOAM9aB
R2ul8AUdNod+uf3bmf/EOKg9fcvh3s/usNuTh2n2mxiHH2Ve7K9ncThwz71+
Y/LtGIc1V8Pe8LtwOvS2bJvjfTLGIef7qqmc9ZwOCTxPXZi3I+QnzX7I9mcp
Qv+6r65Ok6chzHe8tzpMrTMGbv8VibWLhepi4O77lPG4Y2tpDNz9GpNepOYU
xMD99zc8bNaUvBi4/2Hyjlt/iDjs+24P09/B+lW3uOazPcx8q1jvE+0u7+1h
9su4P6wS6XthD3PfpXXl9TYsj+1h7v/8Zcvh+NV37WH+i1NYHW2bdMMe5n+F
NZn3Cruu2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEM
XPPV
           "]]}}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqxDg2PC0wuP9B1sJp2u11KKddjVZJLc
aWXgEBf6LfahTKxDlSk7x7I6A4e8CZ5uLSKxDqc6Lt3z2GPgULU+amYBZ6xD
yRmH1D8fDRz65fZvZ/4T4+AS8EfCW87QYbcnD9PsNzEOTCnry/fbGzpwz71+
Y/LtGIfKcJb/j0MMHXpbts3xPhnjUFK1VMc5xtAhgeepC/N2hPyk2Q/Z/ixF
6F/31dVp8jSE+Y73VoepdcbA7b8isXaxUF0M3H2fMh53bC2NgbtfY9KL1JyC
GLj//oaHzZqSFwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2i7+y
Y1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm68PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QHXbftB
          "]]}, 
        {EdgeForm[{Thickness[0.005574653464785608], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqxDg2PC0wuP9B1sJp2u11KKddjVZJLc
aWXgEBf6LfahTKxDlSk7x7I6A4e8CZ5uLSKxDqc6Lt3z2GPgULU+amYBZ6xD
yRmH1D8fDRz65fZvZ/4T4+AS8EfCW87QYbcnD9PsNzEOTCnry/fbGzpwz71+
Y/LtGIfKcJb/j0MMHXpbts3xPhnjUFK1VMc5xtAhgeepC/N2hPyk2Q/Z/ixF
6F/31dVp8jSE+Y73VoepdcbA7b8isXaxUF0M3H2fMh53bC2NgbtfY9KL1JyC
GLj//oaHzZqSFwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2i7+y
Y1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm68PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AGU96ss=
           "]]}}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/euWsTeTSqzDlSnae07L2jnYTDpdr6UU66CzTeDJ
mzQ7h7jQb7EPZWIdND42bOJcbeeQN8HTrUUk1mHaM9nla17YOVStj5pZwBnr
4GHe6ZggZ+/QL7d/O/OfGAeulhTG9V72Drs9eZhmv4lxWJMbmKacY+/APff6
jcm3Yxz+T/n43r3R3qG3Zdsc75MxDhdmAQ3ssHdI4HnqwrwdIT9p9kO2P0sR
+td9dXWaPA1hvuO91WFqnTFw+69IrF0sVBcDd9+njMcdW0tj4O7XmPQiNacg
Bu6/v+Fhs6bkxcD9D5MX+yrQu+qKLVz/tND5q3sn2MLNn7Bdec6rIFu4/XYy
rx+ZydrC3XerxYnlxQcbuPsXfCprKT5vA/ffqbSrz/122cD9P+nRqk3vN9nA
wwcmDws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/Nh7sPFBwCC+Aem

          "]]}, 
        {Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}], EdgeForm[{
         Thickness[0.005574653464785608], JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/euWsTeTSqzDlSnae07L2jnYTDpdr6UU66CzTeDJ
mzQ7h7jQb7EPZWIdND42bOJcbeeQN8HTrUUk1mHaM9nla17YOVStj5pZwBnr
4GHe6ZggZ+/QL7d/O/OfGAeulhTG9V72Drs9eZhmv4lxWJMbmKacY+/APff6
jcm3Yxz+T/n43r3R3qG3Zdsc75MxDhdmAQ3ssHdI4HnqwrwdIT9p9kO2P0sR
+td9dXWaPA1hvuO91WFqnTFw+69IrF0sVBcDd9+njMcdW0tj4O7XmPQiNacg
Bu6/v+Fhs6bkxcD9D5MX+yrQu+qKLVz/tND5q3sn2MLNn7Bdec6rIFu4/XYy
rx+ZydrC3XerxYnlxQcbuPsXfCprKT5vA/ffqbSrz/122cD9P+nRqk3vN9nA
wwcmDws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBb2D4BQ==
           "]]}, 
         LineBox[{{115.14524000000002`, 15.942999999999984`}, {143.49204, 
          8.856309999999983}}], 
         LineBox[{{115.14524000000002`, 1.7696099999999841`}, {143.49204, 
          23.029689999999984`}}], 
         LineBox[{{115.14524000000002`, 30.11638999999998}, {143.49204, 
          23.029689999999984`}}]}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvWzBbW8p2SSHTZWrnPO2KTqskYlK0ZNJcjDYeX/h
Bg8lBxnV9ec6JZMc9H4cSnl1QcmhTkLRJlo0ycHKZFezgY+yQ0zot9iL/EkO
97K0v03fruxgZ1X6VIozyWHJzJrNpgIqDutUnzSnMSY5SO4T3iwXrOJgVtb5
6tGPRIdjV8PepNeqOMR2rT61732ig9m91WFqPSoOLfPOrpr1DCHP875IUPxe
Ilx/za2H65OuJcLNj9ufYL7mfCLcfps/ppFKpxLh7pv3fvmxz0cT4e7n+/HH
wP9wItx/oiXVnsmHEuH+h8nfs+rdoqOiCNd/NFi26PNsBbj5rP7rp6xVUIDb
X5inn9mTJQ9333fdsCsBO+Xg7r/+sXp2nbEc3H+u5z3fv74nC/d/1e0MhvyD
svDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofJj7cPEBSnID
wA==
          "]]}, 
        {EdgeForm[{Thickness[0.005574653464785608], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvWzBbW8p2SSHTZWrnPO2KTqskYlK0ZNJcjDYeX/h
Bg8lBxnV9ec6JZMc9H4cSnl1QcmhTkLRJlo0ycHKZFezgY+yQ0zot9iL/EkO
97K0v03fruxgZ1X6VIozyWHJzJrNpgIqDutUnzSnMSY5SO4T3iwXrOJgVtb5
6tGPRIdjV8PepNeqOMR2rT61732ig9m91WFqPSoOLfPOrpr1DCHP875IUPxe
Ilx/za2H65OuJcLNj9ufYL7mfCLcfps/ppFKpxLh7pv3fvmxz0cT4e7n+/HH
wP9wItx/oiXVnsmHEuH+h8nfs+rdoqOiCNd/NFi26PNsBbj5rP7rp6xVUIDb
X5inn9mTJQ9333fdsCsBO+Xg7r/+sXp2nbEc3H+u5z3fv74nC/d/1e0MhvyD
svDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofADA9PMh
           "]]}}, 
        {Thickness[0.005574653464785608], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvWzBbW8p2SSH5Szdh2eymzuskYlK0ZNJchBaItm9
K8DcQUZ1/blOySSHedMDda5PMXeok1C0iRZNcvg3k0O66pK5Q0zot9iL/EkO
T1JFTutyWDjYWZU+leJMcmDa5rWhxsTCYZ3qk+Y0xiQHbtdGu4+hFg5mZZ2v
Hv1IdNhwtvelaLaFQ2zX6lP73ic6LOJyUy0tsnBomXd21axnCHme90WC4vcS
4fprbj1cn3QtEW5+3P4E8zXnE+H22/wxjVQ6lQh337z3y499PpoIdz/fjz8G
/ocT4f4TLan2TD6UCPc/TP5FSsGUin1mcP2ZR/9tiq4yg5ufpN68eIeNGdx+
gR6vVyzsZnD3rfmykHvbLVO4+4uSrnU77jSF+2/ONZP3MktM4f5PDeLatXeO
KTx8YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86H+Y+XHwAA3L9
cw==
          "]]}, 
        {EdgeForm[{Thickness[0.005574653464785608], 
         JoinForm[{"Miter", 10.}]}], 
         {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvWzBbW8p2SSH5Szdh2eymzuskYlK0ZNJchBaItm9
K8DcQUZ1/blOySSHedMDda5PMXeok1C0iRZNcvg3k0O66pK5Q0zot9iL/EkO
T1JFTutyWDjYWZU+leJMcmDa5rWhxsTCYZ3qk+Y0xiQHbtdGu4+hFg5mZZ2v
Hv1IdNhwtvelaLaFQ2zX6lP73ic6LOJyUy0tsnBomXd21axnCHme90WC4vcS
4fprbj1cn3QtEW5+3P4E8zXnE+H22/wxjVQ6lQh337z3y499PpoIdz/fjz8G
/ocT4f4TLan2TD6UCPc/TP5FSsGUin1mcP2ZR/9tiq4yg5ufpN68eIeNGdx+
gR6vVyzsZnD3rfmykHvbLVO4+4uSrnU77jSF+2/ONZP3MktM4f5PDeLatXeO
KTx8YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86HwAtR+39
           "]]}}, 
        {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{1.7580000000000098`, 15.942999999999984`}, {
          1.7580000000000098`, 20.667599999999982`}}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{58.45162000000001, 15.942999999999984`}, {
          58.45162000000001, 20.667599999999982`}}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         BezierCurveBox[{{115.14524000000002`, 1.7696099999999841`}, {
          111.23694, 5.677909999999983}, {111.23694, 12.034719999999984`}, {
          115.14524000000002`, 15.942999999999984`}},
          SplineDegree->3]}, 
        {RGBColor[1., 0., 0.], Thickness[0.011149446820498812`], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         LineBox[{{115.14524000000002`, 30.11638999999998}, {
          115.14524000000002`, 34.84099999999998}}]}},
       AspectRatio->Automatic,
       ImageSize->{146., 35.},
       PlotRange->{{0., 146.}, {0., 35.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.530483317067429*^9, 3.53053212384242*^9, 
  3.530538823894741*^9, 3.530538858402556*^9, 3.5305448955744867`*^9, 
  3.53089003969838*^9, 3.530891378233032*^9, 3.53090027381492*^9, 
  3.5309006417138042`*^9, 3.5309006785604677`*^9, 3.536943785653284*^9, 
  3.538154139904327*^9, 3.538235262382453*^9, 3.538401169917102*^9, 
  3.5386649519201097`*^9, 3.539012335749607*^9, 3.539701077812167*^9, 
  3.539703661448193*^9, 3.539961805313534*^9, 3.542987153216703*^9, 
  3.542989055087666*^9, 3.5437601611447363`*^9, 3.543760384407226*^9, 
  3.543762962840695*^9, 3.545745269266971*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hs", "=", 
  RowBox[{"GraphToString", "/@", "H"}]}]], "Input",
 CellChangeTimes->{{3.5260694782961273`*^9, 3.526069482457252*^9}, {
  3.543760154971033*^9, 3.543760166011923*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
   ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.526069482810977*^9, 3.5261359459643297`*^9, 
  3.5261486951466084`*^9, 3.526177427773443*^9, 3.526827863761689*^9, 
  3.5268310435231047`*^9, 3.5269125704532213`*^9, 3.5273504610570087`*^9, 
  3.527413939960362*^9, 3.527456936393248*^9, 3.5275226202049513`*^9, 
  3.528110283506106*^9, 3.5284582947224293`*^9, 3.529151201732568*^9, 
  3.529845524596839*^9, 3.5298525610081387`*^9, 3.530016200903626*^9, 
  3.530545375913106*^9, 3.530900327223206*^9, 3.5309006418133507`*^9, 
  3.53090067869009*^9, 3.536943787357147*^9, 3.538154141836117*^9, 
  3.538235263319179*^9, 3.5384011707720013`*^9, 3.5386649528590183`*^9, 
  3.539012336902911*^9, 3.5397010784717417`*^9, 3.53970366152584*^9, 
  3.539961805359564*^9, 3.542987153934026*^9, 3.5429890552608557`*^9, 
  3.543760167213965*^9, 3.5437603844461803`*^9, 3.543762962932374*^9, 
  3.5457452811661863`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vNshort", "[", "H", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<1\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<A\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<G\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<C\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], "\[Rule]", 
      "\"\<E\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<f\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<B\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<F\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<z\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<D\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<1\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<H\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<J\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<I\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], "\[Rule]", 
      "\"\<K\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<f\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<B\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<F\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<z\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<D\>\""}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5305459710380287`*^9, 3.53054598166929*^9}, 
   3.5305461655397663`*^9, {3.530890921516446*^9, 3.530891031748139*^9}, {
   3.530891283294991*^9, 3.530891318280182*^9}, 3.5399630611244373`*^9, {
   3.543760173986452*^9, 3.543760175053657*^9}, {3.5437602578831577`*^9, 
   3.543760258246108*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vN", "[", "H", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<1\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<A\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<G\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<C\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], "\[Rule]", 
      "\"\<E\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<f\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<B\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<F\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<z\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<D\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<\\\\hat{1}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<\\\\hat{H}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<\\\\hat{J}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<\\\\hat{I}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], "\[Rule]", 
      "\"\<\\\\hat{K}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<\\\\bar{f}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<\\\\bar{B}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<\\\\bar{F}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], "\[Rule]", 
      "\"\<\\\\bar{z}\>\""}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], "\[Rule]", 
      "\"\<\\\\bar{D}\>\""}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5305459710380287`*^9, 3.53054598166929*^9}, 
   3.5305461655397663`*^9, {3.530890921516446*^9, 3.530891031748139*^9}, {
   3.530891283294991*^9, 3.530891318280182*^9}, {3.539963014691065*^9, 
   3.539963056557973*^9}, {3.543760250609024*^9, 3.5437602527130623`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Find the norms of the connection, and typeset them.", "Subsection",
 CellChangeTimes->{{3.530900503547036*^9, 3.5309005159378347`*^9}, {
  3.543760289807044*^9, 3.543760300310934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NumberFieldGenerator", "[", "H", "]"}], "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"5", " ", "#1"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RedefineLopsidedDimension", "[", "H", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.536943962142473*^9, 3.536943965786621*^9}, {
  3.536944008009438*^9, 3.536944026576043*^9}, {3.5437603036480637`*^9, 
  3.543760309314096*^9}}],

Cell[BoxData[
 RowBox[{"ClearConnection", "[", "H", "]"}]], "Input",
 CellChangeTimes->{{3.525531164448799*^9, 3.525531167199874*^9}, {
  3.543760312699489*^9, 3.543760313083294*^9}}],

Cell["We can easily solve for all the norms.", "Text",
 CellChangeTimes->{{3.543760484044948*^9, 3.54376048801005*^9}}],

Cell[BoxData[
 RowBox[{"SolveConnectionNormEquations", "[", "H", "]"}]], "Input",
 CellChangeTimes->{{3.524841139239457*^9, 3.524841146946451*^9}, {
   3.525012924560328*^9, 3.525012924759849*^9}, {3.529852166645261*^9, 
   3.5298521765790863`*^9}, 3.530016128616403*^9, 3.530900330214148*^9, 
   3.5437603197103987`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"ConnectionEquations", "[", "H", "]"}], ",", 
    RowBox[{"K", "[", 
     RowBox[{"\"\<r2\>\"", ",", "__"}], "]"}], ",", "\[Infinity]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.543760464356532*^9}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.538402218784074*^9, 3.539013261195745*^9, 
  3.539701289749508*^9, 3.539703336625846*^9, 3.539703682539171*^9, 
  3.539961810700341*^9, 3.542987174941422*^9, 3.542989059792004*^9, 
  3.5437604958090267`*^9, 3.543762965406043*^9, 3.545745293125843*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"connB", "=", 
   RowBox[{"VariableGPA4Element", "[", 
    RowBox[{"H", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", "\"\<Spherical\>\"", ",", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"K", "[", 
         RowBox[{"\"\<r2\>\"", ",", "#", ",", "hs"}], "]"}]], 
       RowBox[{"K", "[", 
        RowBox[{"\"\<\[Theta]\>\"", ",", "#", ",", "hs"}], "]"}]}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.530016155320436*^9, 3.530016166048133*^9}, 
   3.530900344168393*^9, {3.536943805341097*^9, 3.536943810820591*^9}, {
   3.536943903751852*^9, 3.5369439112486057`*^9}, 3.5369439487817287`*^9, {
   3.536945243300954*^9, 3.536945243898116*^9}, {3.543760334040372*^9, 
   3.5437603499062033`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"PrincipalConnectionNormMatrix", "[", 
   RowBox[{"H", ",", "connB", ",", 
    RowBox[{"vNshort", "[", "H", "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.538153867325076*^9, 3.538153871995695*^9}, {
   3.5381551410566072`*^9, 3.538155141558436*^9}, {3.538155182984168*^9, 
   3.538155191037208*^9}, 3.538155288432274*^9, {3.5381553328107157`*^9, 
   3.538155349561386*^9}, {3.543760339149375*^9, 3.543760366775446*^9}, {
   3.543760406028099*^9, 3.54376040762891*^9}}],

Cell[BoxData["\<\"% generated by the command \
'PrincipalConnectionNormMatrix[H, connB, vNshort[H]]' in the Mathematica \
notebook code/connections-and-flat-elements.nb available with the arXiv \
sources of this article.\\n\\\\begin{tikzpicture} \\n\\\\principalmatrixB \\n\
\\\\normcellB{r1f}{c1f}{}{}{}{$1$}\\n\\\\normcellB{r1f}{cAf}{}{}{}{$1$}\\n\\\\\
normcellB{rHB}{cAB}{}{}{}{$\\\\{3,-16,5\\\\}$}\\n\\\\normcellB{rHB}{cAF}{}{}{}\
{$\\\\lambda _2 \
\\\\{-2,11,-4\\\\}$}\\n\\\\normcellB{rHB}{cAf}{}{}{}{$\\\\lambda \
_3$}\\n\\\\normcellB{rHB}{cGF}{}{}{}{$1$}\\n\\\\normcellB{rHF}{cAB}{}{}{}{$\\\
\\lambda _2 \
\\\\{-2,11,-4\\\\}$}\\n\\\\normcellB{rHF}{cAF}{}{}{}{$\\\\{-2,11,-4\\\\}$}\\n\
\\\\normcellB{rHF}{cAf}{}{}{}{$-\\\\lambda \
_1$}\\n\\\\normcellB{rHF}{cCB}{}{}{}{$1$}\\n\\\\normcellB{rHF}{cEF}{}{}{}{$1$}\
\\n\\\\normcellB{rHf}{c1f}{}{}{}{$1$}\\n\\\\normcellB{rHf}{cAB}{}{}{}{$\\\\\
lambda _3$}\\n\\\\normcellB{rHf}{cAF}{}{}{}{$-\\\\lambda \
_1$}\\n\\\\normcellB{rHf}{cAf}{}{}{}{$\\\\{1,-5,0\\\\}$}\\n\\\\normcellB{rID}{\
cGF}{}{}{}{$-\\\\lambda _1$}\\n\\\\normcellB{rID}{cGz}{}{}{}{$\\\\lambda _2$}\
\\n\\\\normcellB{rID}{cEF}{}{}{}{$1$}\\n\\\\normcellB{rIB}{cAF}{}{}{}{$1$}\\n\
\\\\normcellB{rIB}{cGF}{}{}{}{$\\\\lambda \
_2$}\\n\\\\normcellB{rIB}{cGz}{}{}{}{$-\\\\lambda \
_1$}\\n\\\\normcellB{rJz}{cCD}{}{}{}{$\\\\lambda \
_2$}\\n\\\\normcellB{rJz}{cCB}{}{}{}{$-\\\\lambda \
_1$}\\n\\\\normcellB{rJF}{cAB}{}{}{}{$1$}\\n\\\\normcellB{rJF}{cCD}{}{}{}{$-\\\
\\lambda _1$}\\n\\\\normcellB{rJF}{cCB}{}{}{}{$\\\\lambda \
_2$}\\n\\\\normcellB{rJF}{cED}{}{}{}{$1$}\\n\\\\normcellB{rKD}{cGF}{}{}{}{$1$}\
\\n\\\\normcellB{rKD}{cED}{}{}{}{$\\\\{-1,6,-4\\\\}$}\\n\\\\normcellB{rKD}{\
cEF}{}{}{}{$\\\\lambda _1 \
\\\\{1,-6,4\\\\}$}\\n\\\\normcellB{rKF}{cAF}{}{}{}{$1$}\\n\\\\normcellB{rKF}{\
cCD}{}{}{}{$1$}\\n\\\\normcellB{rKF}{cED}{}{}{}{$\\\\lambda _1 \
\\\\{1,-6,4\\\\}$}\\n\\\\normcellB{rKF}{cEF}{}{}{}{$\\\\{-1,6,-4\\\\}$}\\n\\\\\
end{tikzpicture}\"\>"], "Output",
 CellChangeTimes->{
  3.5381541924219427`*^9, {3.538154240857047*^9, 3.538154243043524*^9}, {
   3.538154315458967*^9, 3.538154343535472*^9}, 3.538155143232717*^9, {
   3.538155315625595*^9, 3.5381553506661043`*^9}, 3.538235281177187*^9, 
   3.538664971073309*^9, 3.5390123592044277`*^9, 3.539701102061819*^9, 
   3.539703332740531*^9, 3.539703678021326*^9, 3.539961809279221*^9, 
   3.5429871665984573`*^9, 3.5429890583655863`*^9, {3.5437603957218113`*^9, 
   3.5437604131643267`*^9}, 3.543762965873672*^9, 3.545745296881343*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"DualConnectionNormMatrix", "[", 
   RowBox[{"H", ",", "connB", ",", 
    RowBox[{"vNshort", "[", "H", "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.530899827885271*^9, 3.530899899550724*^9}, 
   3.536944940495904*^9, {3.538155668556958*^9, 3.538155677066587*^9}, {
   3.543760427123146*^9, 3.543760440154372*^9}}],

Cell[BoxData["\<\"% generated by the command 'DualConnectionNormMatrix[H, \
connB, vNshort[H]]' in the Mathematica notebook \
code/connections-and-flat-elements.nb available with the arXiv sources of \
this article.\\n\\\\begin{tikzpicture} \\n\\\\dualmatrixB \
\\n\\\\normcellB{rfH}{cf1}{}{}{}{$\\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\normcellB{rfH}{cfA}{}{}{}{$\\\\{2,-11,5\\\\}$}\\n\\\
\\normcellB{rfH}{cBA}{}{}{}{$1$}\\n\\\\normcellB{rfH}{cFA}{}{}{}{$1$}\\n\\\\\
normcellB{rf1}{cf1}{}{}{}{$\\\\{2,-11,5\\\\}$}\\n\\\\normcellB{rf1}{cfA}{}{}{}\
{$\\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\normcellB{rBJ}{cFA}{}{}{}{$\\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\normcellB{rBJ}{cFC}{}{}{}{$\\\\{2,-11,5\\\\}$}\\n\\\
\\normcellB{rBJ}{czC}{}{}{}{$1$}\\n\\\\normcellB{rBH}{cfA}{}{}{}{$1$}\\n\\\\\
normcellB{rBH}{cBA}{}{}{}{$1$}\\n\\\\normcellB{rBH}{cFA}{}{}{}{$\\\\{2,-11,5\\\
\\}$}\\n\\\\normcellB{rBH}{cFC}{}{}{}{$\\\\lambda _3 \\\\{2,-11,6\\\\}$}\\n\\\
\\normcellB{rFH}{cfA}{}{}{}{$1$}\\n\\\\normcellB{rFH}{cBG}{}{}{}{$\\\\lambda \
_3 \\\\{2,-11,6\\\\}$}\\n\\\\normcellB{rFH}{cBA}{}{}{}{$\\\\{2,-11,5\\\\}$}\\\
n\\\\normcellB{rFH}{cFE}{}{}{}{$\\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\normcellB{rFH}{cFA}{}{}{}{$\\\\{-2,11,-4\\\\}$}\\n\\\
\\normcellB{rFI}{cBG}{}{}{}{$\\\\{2,-11,5\\\\}$}\\n\\\\normcellB{rFI}{cBA}{}{}\
{}{$\\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\normcellB{rFI}{cDE}{}{}{}{$\\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\normcellB{rFI}{cDG}{}{}{}{$\\\\{-2,11,-4\\\\}$}\\n\\\
\\normcellB{rFK}{cFE}{}{}{}{$\\\\{-2,11,-4\\\\}$}\\n\\\\normcellB{rFK}{cFA}{}{\
}{}{$\\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\normcellB{rFK}{cDE}{}{}{}{$\\\\{-2,11,-4\\\\}$}\\n\\\
\\normcellB{rFK}{cDG}{}{}{}{$\\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\normcellB{rzI}{cBG}{}{}{}{$1$}\\n\\\\normcellB{rzI}{\
cDG}{}{}{}{$1$}\\n\\\\normcellB{rDK}{cFE}{}{}{}{$\\\\{-2,11,-4\\\\}$}\\n\\\\\
normcellB{rDK}{cFC}{}{}{}{$\\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\normcellB{rDK}{cDE}{}{}{}{$1$}\\n\\\\normcellB{rDJ}{\
cFE}{}{}{}{$\\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\normcellB{rDJ}{cFC}{}{}{}{$\\\\{-2,11,-4\\\\}$}\\n\\\
\\normcellB{rDJ}{czC}{}{}{}{$1$}\\n\\\\end{tikzpicture}\"\>"], "Output",
 CellChangeTimes->{
  3.530899905144697*^9, 3.530899999981914*^9, 3.530900275419456*^9, 
   3.530900646268615*^9, 3.530900680254377*^9, 3.53090082685609*^9, 
   3.530900893435749*^9, 3.536944944740869*^9, 3.5381556783201838`*^9, 
   3.5381559791842737`*^9, 3.538235286753141*^9, 3.538235502142976*^9, 
   3.538235546881274*^9, 3.538235594115479*^9, {3.538235698195706*^9, 
   3.5382357247232637`*^9}, 3.538235769202301*^9, 3.538664973183983*^9, 
   3.539012361329335*^9, 3.539703334686367*^9, 3.539703680912917*^9, 
   3.5399618101540422`*^9, 3.542987169951016*^9, 3.5429890592454653`*^9, 
   3.543760441563643*^9, 3.543762966809865*^9, 3.545745299188429*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SolveConnectionPhaseEquations", "[", "H", "]"}]], "Input",
 CellChangeTimes->{
  3.538401224391518*^9, {3.5437604532466803`*^9, 3.5437604562991734`*^9}}],

Cell[TextData[{
 "There are still 25 parameters in the phases, and we give these shorter \
names, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "1"], TraditionalForm]]],
 "through ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "25"], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.543760507546671*^9, 3.543760556185616*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"Union", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"connB", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
     ",", 
     RowBox[{"K", "[", "___", "]"}], ",", "\[Infinity]"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.539012913796995*^9, 3.539012973754315*^9}, {
  3.543760572878056*^9, 3.543760606987273*^9}}],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{{3.5390129614366837`*^9, 3.53901297433916*^9}, 
   3.5390132629342937`*^9, 3.539701215312639*^9, 3.539701291791407*^9, 
   3.539703337760301*^9, 3.539703682949705*^9, 3.5399618107916718`*^9, 
   3.542987177344438*^9, 3.5429890598654947`*^9, {3.543760559435431*^9, 
   3.543760609735577*^9}, 3.543762967227447*^9, 3.5457453056057*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"shortNames", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{
       "connB", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], ",", 
       RowBox[{"K", "[", "___", "]"}], ",", "\[Infinity]"}], "]"}], "]"}], 
    "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["\[Alpha]", "i"], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.539013055782526*^9, 3.539013101432178*^9}, {
  3.543760616791252*^9, 3.543760617232205*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "1"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "2"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "3"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "4"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "5"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "6"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "7"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "8"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "9"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "10"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "11"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "12"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "13"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "14"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "15"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "16"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "17"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "18"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "19"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "20"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "21"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "22"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "23"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "24"]}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"\<\"\[Theta]\"\>", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>", 
        ",", "\<\"bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3\"\>"}], 
       "}"}]}], "]"}], "\[Rule]", 
    SubscriptBox["\[Alpha]", "25"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5390131093195877`*^9, 3.539013263840254*^9, {3.5397012777689133`*^9, 
   3.539701292907105*^9}, 3.5397033385112667`*^9, 3.539703683036586*^9, 
   3.5399618108283663`*^9, 3.542987178862615*^9, 3.542989059898159*^9, 
   3.543760561311524*^9, 3.543760619050634*^9, 3.543762967286292*^9, 
   3.545745307214898*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"connB2", "=", 
  RowBox[{"connB", "/.", "shortNames"}]}]], "Input",
 CellChangeTimes->{{3.539013284060845*^9, 3.539013313947016*^9}, {
  3.54376062912704*^9, 3.5437606342202682`*^9}}],

Cell[BoxData[
 RowBox[{"GPA4Element", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", "\<\"Spherical\"\>", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[Alpha]", "1"], " ", 
         SubscriptBox["\[Alpha]", "2"]}], 
        SubscriptBox["\[Alpha]", "3"]]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "2"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "1"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"20", " ", "#1"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], "+", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "#1"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], "+", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "#1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"5", " ", "#1"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
                SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], "+", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"5", " ", "#1"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], " ", 
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}]}], 
           ")"}]}]}]], " ", 
       SubscriptBox["\[Alpha]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"20", " ", "#1"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}]], " ", 
       SubscriptBox["\[Alpha]", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "#1"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], "-", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "#1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"5", " ", "#1"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
                SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], "+", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"5", " ", "#1"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], " ", 
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}]}], 
           ")"}]}]}]], " ", 
       SubscriptBox["\[Alpha]", "5"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"20", " ", "#1"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}]], " ", 
       SubscriptBox["\[Alpha]", "6"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"20", " ", "#1"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], "-", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "#1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"5", " ", "#1"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
                SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], "+", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"5", " ", "#1"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], " ", 
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}]}], 
           ")"}]}]}]], " ", 
       SubscriptBox["\[Alpha]", "7"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "#1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"5", " ", "#1"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], "+", 
             RowBox[{
              RowBox[{"Root", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"5", " ", "#1"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], " ", 
              
              RowBox[{"Root", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "#1"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}]}], 
            ")"}]}]], " ", 
         SubscriptBox["\[Alpha]", "8"], " ", 
         SubscriptBox["\[Alpha]", "9"], " ", 
         SubscriptBox["\[Alpha]", "22"], " ", 
         SubscriptBox["\[Alpha]", "24"]}], 
        RowBox[{
         SubscriptBox["\[Alpha]", "10"], " ", 
         SubscriptBox["\[Alpha]", "21"], " ", 
         SubscriptBox["\[Alpha]", "23"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "#1"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], "-", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "#1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"5", " ", "#1"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
                SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], "+", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"5", " ", "#1"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], " ", 
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}]}], 
           ")"}]}]}]], " ", 
       SubscriptBox["\[Alpha]", "11"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "#1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"5", " ", "#1"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], "+", 
             RowBox[{
              RowBox[{"Root", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"5", " ", "#1"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], " ", 
              
              RowBox[{"Root", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "#1"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}]}], 
            ")"}]}]], " ", 
         SubscriptBox["\[Alpha]", "12"], " ", 
         SubscriptBox["\[Alpha]", "14"], " ", 
         SubscriptBox["\[Alpha]", "18"], " ", 
         SubscriptBox["\[Alpha]", "20"]}], 
        RowBox[{
         SubscriptBox["\[Alpha]", "15"], " ", 
         SubscriptBox["\[Alpha]", "17"], " ", 
         SubscriptBox["\[Alpha]", "19"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "#1"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]], " ", 
        SubscriptBox["\[Alpha]", "13"], " ", 
        SubscriptBox["\[Alpha]", "16"], " ", 
        SubscriptBox["\[Alpha]", "25"]}], 
       RowBox[{
        SubscriptBox["\[Alpha]", "18"], " ", 
        SubscriptBox["\[Alpha]", "24"]}]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "14"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "9"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "16"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "8"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "#1"}], "-", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]], " ", 
        SubscriptBox["\[Alpha]", "10"], " ", 
        SubscriptBox["\[Alpha]", "21"], " ", 
        SubscriptBox["\[Alpha]", "23"]}], 
       RowBox[{
        SubscriptBox["\[Alpha]", "22"], " ", 
        SubscriptBox["\[Alpha]", "24"]}]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "#1"}], "-", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}]], " ", 
       SubscriptBox["\[Alpha]", "10"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "#1"}], "-", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}]], " ", 
         
         SubscriptBox["\[Alpha]", "21"], " ", 
         SubscriptBox["\[Alpha]", "23"]}], 
        SubscriptBox["\[Alpha]", "24"]]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "#1"}], "-", 
            SuperscriptBox["#1", "2"], "+", 
            SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]], " ", 
       SubscriptBox["\[Alpha]", "22"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "23"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "12"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "#1"}], "-", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]], " ", 
        SubscriptBox["\[Alpha]", "15"], " ", 
        SubscriptBox["\[Alpha]", "17"], " ", 
        SubscriptBox["\[Alpha]", "19"]}], 
       RowBox[{
        SubscriptBox["\[Alpha]", "18"], " ", 
        SubscriptBox["\[Alpha]", "20"]}]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "#1"}], "-", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}]], " ", 
         
         SubscriptBox["\[Alpha]", "15"], " ", 
         SubscriptBox["\[Alpha]", "17"]}], 
        SubscriptBox["\[Alpha]", "18"]]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "#1"}], "-", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}]], " ", 
       SubscriptBox["\[Alpha]", "19"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "#1"}], "-", 
            SuperscriptBox["#1", "2"], "+", 
            SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]], " ", 
       SubscriptBox["\[Alpha]", "20"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "17"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "13"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "15"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      SubscriptBox["\[Alpha]", "21"]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"5", " ", "#1"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
                SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], " ", 
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"8", " ", "#1"}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
                SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}]}]], 
         " ", 
         SubscriptBox["\[Alpha]", "18"], " ", 
         SubscriptBox["\[Alpha]", "24"]}], 
        SubscriptBox["\[Alpha]", "25"]]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", "#1"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}], " ", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"8", " ", "#1"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}]], " ", 
       SubscriptBox["\[Alpha]", "18"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", "#1"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}], " ", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"8", " ", "#1"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}]], " ", 
       SubscriptBox["\[Alpha]", "24"]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", "#1"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], " ", 
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"8", " ", "#1"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}]}]], " ", 
       SubscriptBox["\[Alpha]", "25"]}]}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.539013288715411*^9, 3.5390133148632803`*^9}, 
   3.539701295901441*^9, 3.539703339283741*^9, 3.539703683167252*^9, 
   3.539961810876766*^9, 3.5429871802586823`*^9, 3.5429890599343777`*^9, 
   3.54376063597196*^9, 3.5437629673457127`*^9, 3.545745308638109*^9}]
}, Open  ]],

Cell["Now typeset the connection showing all the unknown phases.", "Text",
 CellChangeTimes->{{3.543760643837018*^9, 3.543760652979309*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"PrincipalConnectionMatrix", "[", 
   RowBox[{"H", ",", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"connB2", "/.", "shortNames"}], "]"}], ",", 
    RowBox[{"vNshort", "[", "H", "]"}], ",", "\"\<medium\>\""}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5390133449548407`*^9, 3.539013346337604*^9}, {
  3.543760660430078*^9, 3.543760679106867*^9}, {3.5437638073859*^9, 
  3.5437638105398273`*^9}}],

Cell[BoxData["\<\"% generated by the command 'PrincipalConnectionMatrix[H, \
RootReduce[connB2 /. shortNames], vNshort[H], \\\"medium\\\"]' in the \
Mathematica notebook code/connections-and-flat-elements.nb available with the \
arXiv sources of this article.\\n\\\\begin{tikzpicture} \
\\n\\\\principalmatrixB \
\\n\\\\mediumcellB{r1f}{c1f}{}{}{}{$-\\\\frac{\\\\alpha _1 \\\\alpha \
_2}{\\\\alpha _3}$}\\n\\\\mediumcellB{r1f}{cAf}{}{}{}{$\\\\alpha \
_1$}\\n\\\\mediumcellB{rHF}{cAf}{}{}{}{$-\\\\alpha _5 \\\\lambda \
_1$}\\n\\\\mediumcellB{rHF}{cAB}{}{}{}{$\\\\frac{\\\\alpha _8 \\\\alpha _9 \\\
\\alpha _{22} \\\\alpha _{24} \\\\lambda _2 \\\\{2,-11,4\\\\}}{\\\\alpha \
_{10} \\\\alpha _{21} \\\\alpha \
_{23}}$}\\n\\\\mediumcellB{rHF}{cAF}{}{}{}{$\\\\frac{\\\\alpha _{13} \
\\\\alpha _{16} \\\\alpha _{25} \\\\{-2,11,-4\\\\}}{\\\\alpha _{18} \\\\alpha \
_{24}}$}\\n\\\\mediumcellB{rHF}{cCB}{}{}{}{$\\\\alpha \
_8$}\\n\\\\mediumcellB{rHF}{cEF}{}{}{}{$\\\\alpha \
_{13}$}\\n\\\\mediumcellB{rHB}{cAf}{}{}{}{$\\\\alpha _4 \\\\lambda \
_3$}\\n\\\\mediumcellB{rHB}{cAB}{}{}{}{$\\\\alpha _7 \\\\{3,-16,5\\\\}$}\\n\\\
\\mediumcellB{rHB}{cAF}{}{}{}{$\\\\frac{\\\\alpha _{12} \\\\alpha _{14} \
\\\\alpha _{18} \\\\alpha _{20} \\\\lambda _2 \\\\{2,-11,4\\\\}}{\\\\alpha \
_{15} \\\\alpha _{17} \\\\alpha \
_{19}}$}\\n\\\\mediumcellB{rHB}{cGF}{}{}{}{$\\\\alpha \
_{12}$}\\n\\\\mediumcellB{rHf}{c1f}{}{}{}{$\\\\alpha \
_2$}\\n\\\\mediumcellB{rHf}{cAf}{}{}{}{$\\\\alpha _3 \
\\\\{1,-5,0\\\\}$}\\n\\\\mediumcellB{rHf}{cAB}{}{}{}{$\\\\alpha _6 \\\\lambda \
_3$}\\n\\\\mediumcellB{rHf}{cAF}{}{}{}{$-\\\\alpha _{11} \\\\lambda _1$}\\n\\\
\\mediumcellB{rID}{cGF}{}{}{}{$\\\\frac{\\\\alpha _{15} \\\\alpha _{17} \
\\\\lambda _1}{\\\\alpha \
_{18}}$}\\n\\\\mediumcellB{rID}{cGz}{}{}{}{$\\\\alpha _{20} \\\\lambda \
_2$}\\n\\\\mediumcellB{rID}{cEF}{}{}{}{$\\\\alpha \
_{15}$}\\n\\\\mediumcellB{rIB}{cAF}{}{}{}{$\\\\alpha \
_{14}$}\\n\\\\mediumcellB{rIB}{cGF}{}{}{}{$\\\\frac{\\\\alpha _{15} \\\\alpha \
_{17} \\\\alpha _{19} \\\\lambda _2}{\\\\alpha _{18} \\\\alpha \
_{20}}$}\\n\\\\mediumcellB{rIB}{cGz}{}{}{}{$-\\\\alpha _{19} \\\\lambda \
_1$}\\n\\\\mediumcellB{rJF}{cAB}{}{}{}{$\\\\alpha \
_9$}\\n\\\\mediumcellB{rJF}{cCD}{}{}{}{$\\\\frac{\\\\alpha _{21} \\\\alpha \
_{23} \\\\lambda _1}{\\\\alpha _{24}}$}\\n\\\\mediumcellB{rJF}{cCB}{}{}{}{$\\\
\\frac{\\\\alpha _{10} \\\\alpha _{21} \\\\alpha _{23} \\\\lambda \
_2}{\\\\alpha _{22} \\\\alpha \
_{24}}$}\\n\\\\mediumcellB{rJF}{cED}{}{}{}{$\\\\alpha \
_{21}$}\\n\\\\mediumcellB{rJz}{cCD}{}{}{}{$\\\\alpha _{22} \\\\lambda _2$}\\n\
\\\\mediumcellB{rJz}{cCB}{}{}{}{$-\\\\alpha _{10} \\\\lambda \
_1$}\\n\\\\mediumcellB{rKF}{cAF}{}{}{}{$\\\\alpha \
_{16}$}\\n\\\\mediumcellB{rKF}{cCD}{}{}{}{$\\\\alpha \
_{23}$}\\n\\\\mediumcellB{rKF}{cEF}{}{}{}{$\\\\frac{\\\\alpha _{18} \\\\alpha \
_{24} \\\\{1,-6,4\\\\}}{\\\\alpha \
_{25}}$}\\n\\\\mediumcellB{rKF}{cED}{}{}{}{$\\\\alpha _{24} \\\\lambda _1 \
\\\\{1,-6,4\\\\}$}\\n\\\\mediumcellB{rKD}{cGF}{}{}{}{$\\\\alpha \
_{17}$}\\n\\\\mediumcellB{rKD}{cEF}{}{}{}{$\\\\alpha _{18} \\\\lambda _1 \
\\\\{1,-6,4\\\\}$}\\n\\\\mediumcellB{rKD}{cED}{}{}{}{$\\\\alpha _{25} \
\\\\{-1,6,-4\\\\}$}\\n\\\\end{tikzpicture}\"\>"], "Output",
 CellChangeTimes->{3.539013318662487*^9, 3.539013348886218*^9, 
  3.539701300141274*^9, 3.539703340678816*^9, 3.539703684021915*^9, 
  3.5399618112400713`*^9, 3.542987184126676*^9, 3.542989060287142*^9, 
  3.543760680711413*^9, 3.5437629676734037`*^9, 3.5437638130373096`*^9, 
  3.545745329366972*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"DualConnectionMatrix", "[", 
   RowBox[{"H", ",", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"connB2", "/.", "shortNames"}], "]"}], ",", 
    RowBox[{"vNshort", "[", "H", "]"}], ",", "\"\<medium\>\""}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5390134356731873`*^9, 3.539013436255806*^9}, {
  3.543760692228648*^9, 3.5437607157891207`*^9}, {3.54376381694096*^9, 
  3.543763820342955*^9}}],

Cell[BoxData["\<\"% generated by the command 'DualConnectionMatrix[H, \
RootReduce[connB2 /. shortNames], vNshort[H], \\\"medium\\\"]' in the \
Mathematica notebook code/connections-and-flat-elements.nb available with the \
arXiv sources of this article.\\n\\\\begin{tikzpicture} \\n\\\\dualmatrixB \
\\n\\\\mediumcellB{rf1}{cfA}{}{}{}{$\\\\alpha _1 \\\\lambda _3 \\\\{2,-11,6\\\
\\}$}\\n\\\\mediumcellB{rf1}{cf1}{}{}{}{$\\\\frac{\\\\alpha _1 \\\\alpha _2 \
\\\\{-2,11,-5\\\\}}{\\\\alpha \
_3}$}\\n\\\\mediumcellB{rfH}{cfA}{}{}{}{$\\\\alpha _3 \
\\\\{2,-11,5\\\\}$}\\n\\\\mediumcellB{rfH}{cf1}{}{}{}{$\\\\alpha _2 \
\\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\mediumcellB{rfH}{cBA}{}{}{}{$\\\\alpha \
_4$}\\n\\\\mediumcellB{rfH}{cFA}{}{}{}{$\\\\alpha \
_5$}\\n\\\\mediumcellB{rBJ}{cFA}{}{}{}{$\\\\alpha _9 \\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\mediumcellB{rBJ}{cFC}{}{}{}{$\\\\frac{\\\\alpha \
_{10} \\\\alpha _{21} \\\\alpha _{23} \\\\{2,-11,5\\\\}}{\\\\alpha _{22} \
\\\\alpha _{24}}$}\\n\\\\mediumcellB{rBJ}{czC}{}{}{}{$\\\\alpha \
_{10}$}\\n\\\\mediumcellB{rBH}{cfA}{}{}{}{$\\\\alpha \
_6$}\\n\\\\mediumcellB{rBH}{cBA}{}{}{}{$\\\\alpha \
_7$}\\n\\\\mediumcellB{rBH}{cFA}{}{}{}{$\\\\frac{\\\\alpha _8 \\\\alpha _9 \\\
\\alpha _{22} \\\\alpha _{24} \\\\{-2,11,-5\\\\}}{\\\\alpha _{10} \\\\alpha \
_{21} \\\\alpha _{23}}$}\\n\\\\mediumcellB{rBH}{cFC}{}{}{}{$\\\\alpha _8 \
\\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\mediumcellB{rFK}{cFE}{}{}{}{$\\\\frac{\\\\alpha \
_{18} \\\\alpha _{24} \\\\{2,-11,4\\\\}}{\\\\alpha \
_{25}}$}\\n\\\\mediumcellB{rFK}{cFA}{}{}{}{$\\\\alpha _{16} \\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\mediumcellB{rFK}{cDG}{}{}{}{$\\\\alpha _{17} \
\\\\lambda _2 \\\\{1,-5,1\\\\}$}\\n\\\\mediumcellB{rFK}{cDE}{}{}{}{$\\\\alpha \
_{18} \\\\{-2,11,-4\\\\}$}\\n\\\\mediumcellB{rFH}{cfA}{}{}{}{$\\\\alpha \
_{11}$}\\n\\\\mediumcellB{rFH}{cBA}{}{}{}{$\\\\frac{\\\\alpha _{12} \\\\alpha \
_{14} \\\\alpha _{18} \\\\alpha _{20} \\\\{-2,11,-5\\\\}}{\\\\alpha _{15} \
\\\\alpha _{17} \\\\alpha \
_{19}}$}\\n\\\\mediumcellB{rFH}{cBG}{}{}{}{$\\\\alpha _{12} \\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\mediumcellB{rFH}{cFE}{}{}{}{$\\\\alpha _{13} \
\\\\lambda _2 \\\\{1,-5,1\\\\}$}\\n\\\\mediumcellB{rFH}{cFA}{}{}{}{$\\\\frac{\
\\\\alpha _{13} \\\\alpha _{16} \\\\alpha _{25} \\\\{-2,11,-4\\\\}}{\\\\alpha \
_{18} \\\\alpha _{24}}$}\\n\\\\mediumcellB{rFI}{cBA}{}{}{}{$\\\\alpha _{14} \
\\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\mediumcellB{rFI}{cBG}{}{}{}{$\\\\frac{\\\\alpha \
_{15} \\\\alpha _{17} \\\\alpha _{19} \\\\{2,-11,5\\\\}}{\\\\alpha _{18} \
\\\\alpha _{20}}$}\\n\\\\mediumcellB{rFI}{cDG}{}{}{}{$\\\\frac{\\\\alpha \
_{15} \\\\alpha _{17} \\\\{2,-11,4\\\\}}{\\\\alpha \
_{18}}$}\\n\\\\mediumcellB{rFI}{cDE}{}{}{}{$\\\\alpha _{15} \\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\mediumcellB{rzI}{cBG}{}{}{}{$\\\\alpha \
_{19}$}\\n\\\\mediumcellB{rzI}{cDG}{}{}{}{$\\\\alpha \
_{20}$}\\n\\\\mediumcellB{rDJ}{cFE}{}{}{}{$\\\\alpha _{21} \\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\mediumcellB{rDJ}{cFC}{}{}{}{$\\\\frac{\\\\alpha \
_{21} \\\\alpha _{23} \\\\{2,-11,4\\\\}}{\\\\alpha \
_{24}}$}\\n\\\\mediumcellB{rDJ}{czC}{}{}{}{$\\\\alpha \
_{22}$}\\n\\\\mediumcellB{rDK}{cFE}{}{}{}{$\\\\alpha _{24} \
\\\\{-2,11,-4\\\\}$}\\n\\\\mediumcellB{rDK}{cFC}{}{}{}{$\\\\alpha _{23} \
\\\\lambda _2 \\\\{1,-5,1\\\\}$}\\n\\\\mediumcellB{rDK}{cDE}{}{}{}{$\\\\alpha \
_{25}$}\\n\\\\end{tikzpicture}\"\>"], "Output",
 CellChangeTimes->{
  3.5390134379904013`*^9, 3.539703343805372*^9, 3.539703691609172*^9, 
   3.53996181240954*^9, 3.542987187892344*^9, 3.542989061483655*^9, {
   3.543760706382502*^9, 3.543760719503531*^9}, 3.543762968751059*^9, 
   3.543763823233675*^9, 3.545745340451353*^9}]
}, Open  ]],

Cell["We haven' t yet used the unitarity of the 3 - by - 3 blocks.", "Text",
 CellChangeTimes->{{3.54376074310034*^9, 3.543760754852775*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "/@", 
  RowBox[{"ConnectionEquations", "[", "H", "]"}]}]], "Input",
 CellChangeTimes->{{3.539701539010496*^9, 3.539701543692046*^9}, {
  3.543760771256463*^9, 3.543760771576103*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", 
   ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{
  3.539701544657786*^9, 3.539703345191395*^9, 3.539703694438353*^9, 
   3.53996181286654*^9, 3.542987191398467*^9, 3.5429890620343437`*^9, {
   3.5437607622177677`*^9, 3.543760772051591*^9}, 3.543762969027625*^9, 
   3.5457453458549623`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"normsAndArgsH", "=", 
   RowBox[{"ConnectionTrianglesNormsAndArgs", "[", "H", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.539701381774847*^9, 3.539701393031015*^9}, {
  3.543760774704096*^9, 3.543760781017592*^9}}],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{{3.5397013824899282`*^9, 3.539701393723859*^9}, 
   3.539703344095989*^9, 3.539703692002338*^9, 3.539961812550531*^9, 
   3.542987190570345*^9, 3.542989061718454*^9, 3.5437607338434477`*^9, {
   3.543760775854574*^9, 3.543760788653348*^9}, 3.5437629690663557`*^9, 
   3.545745346920789*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"phaseSolutionsH", "=", 
   RowBox[{"PhaseSolver", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"And", "@@", 
      RowBox[{"(", 
       RowBox[{"LawOfCosinesAlternatives", "/@", "normsAndArgsH"}], ")"}]}]}],
     "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.5384022381949778`*^9, 3.5397013332391663`*^9, {3.543760784240007*^9, 
   3.5437608088757353`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.53970134525159*^9, 3.53970335678788*^9, 3.539703703209711*^9, 
   3.539961816955278*^9, 3.542987195697001*^9, 3.5429890659528008`*^9, {
   3.543760796545959*^9, 3.543760814895911*^9}, 3.5437629718624573`*^9, 
   3.54574535087125*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"connB3", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"connB", "/.", 
      RowBox[{
      "phaseSolutionsH", "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], "/.", "shortNames"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.530016155320436*^9, 3.530016166048133*^9}, 
   3.530900344168393*^9, {3.536943805341097*^9, 3.536943810820591*^9}, {
   3.536943903751852*^9, 3.5369439112486057`*^9}, 3.5369439487817287`*^9, {
   3.536945243300954*^9, 3.536945243898116*^9}, 3.538401521425639*^9, 
   3.538401564976594*^9, 3.538665091174652*^9, {3.539013462825325*^9, 
   3.539013463047225*^9}, {3.5437608342069883`*^9, 3.543760844085952*^9}, {
   3.5437608783205423`*^9, 3.543760885981132*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"PrincipalConnectionMatrix", "[", 
   RowBox[{"H", ",", "connB3", ",", 
    RowBox[{"vNshort", "[", "H", "]"}], ",", "\"\<long\>\""}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.538153867325076*^9, 3.538153871995695*^9}, {
   3.5381551410566072`*^9, 3.538155141558436*^9}, {3.538155182984168*^9, 
   3.538155191037208*^9}, 3.538155288432274*^9, {3.5381553328107157`*^9, 
   3.538155349561386*^9}, {3.53840150140025*^9, 3.538401504448249*^9}, 
   3.538403232872216*^9, {3.53840342052355*^9, 3.5384034260581083`*^9}, {
   3.538665168444997*^9, 3.538665186411253*^9}, {3.539013508678998*^9, 
   3.5390135099102697`*^9}, {3.5390138228914547`*^9, 
   3.5390138233599987`*^9}, {3.543760927149334*^9, 3.54376094268434*^9}, 
   3.5437639379462748`*^9, {3.543763969313414*^9, 3.543763970384376*^9}}],

Cell[BoxData["\<\"% generated by the command 'PrincipalConnectionMatrix[H, \
connB3, vNshort[H], \\\"long\\\"]' in the Mathematica notebook \
code/connections-and-flat-elements.nb available with the arXiv sources of \
this article.\\n\\\\begin{tikzpicture} \\n\\\\principalmatrixB \
\\n\\\\longcellB{r1f}{c1f}{}{}{}{$\\\\frac{\\\\alpha _1 \\\\alpha _2 \
\\\\alpha _{12} \\\\alpha _{14} \\\\alpha _{18} \\\\alpha _{20}}{\\\\alpha _4 \
\\\\alpha _{11} \\\\alpha _{15} \\\\alpha _{17} \\\\alpha \
_{19}}$}\\n\\\\longcellB{r1f}{cAf}{}{}{}{$\\\\alpha \
_1$}\\n\\\\longcellB{rHf}{c1f}{}{}{}{$\\\\alpha \
_2$}\\n\\\\longcellB{rHf}{cAF}{}{}{}{$-\\\\alpha _{11} \\\\lambda \
_1$}\\n\\\\longcellB{rHf}{cAf}{}{}{}{$\\\\frac{\\\\alpha _4 \\\\alpha _{11} \
\\\\alpha _{15} \\\\alpha _{17} \\\\alpha _{19} \\\\{-1,5,0\\\\}}{\\\\alpha \
_{12} \\\\alpha _{14} \\\\alpha _{18} \\\\alpha \
_{20}}$}\\n\\\\longcellB{rHf}{cAB}{}{}{}{$\\\\frac{\\\\alpha _8 \\\\alpha _9 \
\\\\alpha _{11} \\\\alpha _{18} \\\\alpha _{22} \\\\alpha _{24}^2 \\\\lambda \
_3}{\\\\alpha _{10} \\\\alpha _{13} \\\\alpha _{16} \\\\alpha _{21} \\\\alpha \
_{23} \\\\alpha _{25}}$}\\n\\\\longcellB{rHF}{cAF}{}{}{}{$\\\\frac{\\\\alpha \
_{13} \\\\alpha _{16} \\\\alpha _{25} \\\\{-2,11,-4\\\\}}{\\\\alpha _{18} \
\\\\alpha _{24}}$}\\n\\\\longcellB{rHF}{cAf}{}{}{}{$-\\\\frac{\\\\alpha _4 \\\
\\alpha _{13} \\\\alpha _{15} \\\\alpha _{16} \\\\alpha _{17} \\\\alpha _{19} \
\\\\alpha _{25} \\\\lambda _1}{\\\\alpha _{12} \\\\alpha _{14} \\\\alpha \
_{18}^2 \\\\alpha _{20} \\\\alpha \
_{24}}$}\\n\\\\longcellB{rHF}{cAB}{}{}{}{$\\\\frac{\\\\alpha _8 \\\\alpha _9 \
\\\\alpha _{22} \\\\alpha _{24} \\\\lambda _2 \\\\{2,-11,4\\\\}}{\\\\alpha \
_{10} \\\\alpha _{21} \\\\alpha \
_{23}}$}\\n\\\\longcellB{rHF}{cCB}{}{}{}{$\\\\alpha \
_8$}\\n\\\\longcellB{rHF}{cEF}{}{}{}{$\\\\alpha \
_{13}$}\\n\\\\longcellB{rHB}{cAF}{}{}{}{$\\\\frac{\\\\alpha _{12} \\\\alpha \
_{14} \\\\alpha _{18} \\\\alpha _{20} \\\\lambda _2 \
\\\\{2,-11,4\\\\}}{\\\\alpha _{15} \\\\alpha _{17} \\\\alpha \
_{19}}$}\\n\\\\longcellB{rHB}{cAf}{}{}{}{$\\\\alpha _4 \\\\lambda \
_3$}\\n\\\\longcellB{rHB}{cAB}{}{}{}{$\\\\frac{\\\\alpha _8 \\\\alpha _9 \
\\\\alpha _{12} \\\\alpha _{14} \\\\alpha _{18}^2 \\\\alpha _{20} \\\\alpha \
_{22} \\\\alpha _{24}^2 \\\\{3,-16,5\\\\}}{\\\\alpha _{10} \\\\alpha _{13} \\\
\\alpha _{15} \\\\alpha _{16} \\\\alpha _{17} \\\\alpha _{19} \\\\alpha _{21} \
\\\\alpha _{23} \\\\alpha _{25}}$}\\n\\\\longcellB{rHB}{cGF}{}{}{}{$\\\\alpha \
_{12}$}\\n\\\\longcellB{rID}{cGF}{}{}{}{$\\\\frac{\\\\alpha _{15} \\\\alpha \
_{17} \\\\lambda _1}{\\\\alpha \
_{18}}$}\\n\\\\longcellB{rID}{cGz}{}{}{}{$\\\\alpha _{20} \\\\lambda \
_2$}\\n\\\\longcellB{rID}{cEF}{}{}{}{$\\\\alpha \
_{15}$}\\n\\\\longcellB{rIB}{cAF}{}{}{}{$\\\\alpha \
_{14}$}\\n\\\\longcellB{rIB}{cGF}{}{}{}{$\\\\frac{\\\\alpha _{15} \\\\alpha \
_{17} \\\\alpha _{19} \\\\lambda _2}{\\\\alpha _{18} \\\\alpha \
_{20}}$}\\n\\\\longcellB{rIB}{cGz}{}{}{}{$-\\\\alpha _{19} \\\\lambda _1$}\\n\
\\\\longcellB{rJF}{cAB}{}{}{}{$\\\\alpha \
_9$}\\n\\\\longcellB{rJF}{cCD}{}{}{}{$\\\\frac{\\\\alpha _{21} \\\\alpha \
_{23} \\\\lambda _1}{\\\\alpha \
_{24}}$}\\n\\\\longcellB{rJF}{cCB}{}{}{}{$\\\\frac{\\\\alpha _{10} \\\\alpha \
_{21} \\\\alpha _{23} \\\\lambda _2}{\\\\alpha _{22} \\\\alpha \
_{24}}$}\\n\\\\longcellB{rJF}{cED}{}{}{}{$\\\\alpha \
_{21}$}\\n\\\\longcellB{rJz}{cCD}{}{}{}{$\\\\alpha _{22} \\\\lambda _2$}\\n\\\
\\longcellB{rJz}{cCB}{}{}{}{$-\\\\alpha _{10} \\\\lambda \
_1$}\\n\\\\longcellB{rKF}{cAF}{}{}{}{$\\\\alpha \
_{16}$}\\n\\\\longcellB{rKF}{cCD}{}{}{}{$\\\\alpha \
_{23}$}\\n\\\\longcellB{rKF}{cEF}{}{}{}{$\\\\frac{\\\\alpha _{18} \\\\alpha \
_{24} \\\\{1,-6,4\\\\}}{\\\\alpha \
_{25}}$}\\n\\\\longcellB{rKF}{cED}{}{}{}{$\\\\alpha _{24} \\\\lambda _1 \
\\\\{1,-6,4\\\\}$}\\n\\\\longcellB{rKD}{cGF}{}{}{}{$\\\\alpha \
_{17}$}\\n\\\\longcellB{rKD}{cEF}{}{}{}{$\\\\alpha _{18} \\\\lambda _1 \
\\\\{1,-6,4\\\\}$}\\n\\\\longcellB{rKD}{cED}{}{}{}{$\\\\alpha _{25} \
\\\\{-1,6,-4\\\\}$}\\n\\\\end{tikzpicture}\"\>"], "Output",
 CellChangeTimes->{
  3.5381541924219427`*^9, {3.538154240857047*^9, 3.538154243043524*^9}, {
   3.538154315458967*^9, 3.538154343535472*^9}, 3.538155143232717*^9, {
   3.538155315625595*^9, 3.5381553506661043`*^9}, 3.538235281177187*^9, 
   3.538401527030571*^9, 3.5384032341627283`*^9, 3.538403427558941*^9, {
   3.538665171989502*^9, 3.5386651879054403`*^9}, 3.5386656943159723`*^9, 
   3.5386658047716923`*^9, 3.538665968252911*^9, 3.538666744532456*^9, 
   3.539013510921955*^9, 3.5390138260579777`*^9, 3.53970206849223*^9, 
   3.539703363733411*^9, 3.539703709915778*^9, 3.539961819367889*^9, 
   3.542987206906084*^9, 3.542989068178369*^9, 3.543760945043939*^9, 
   3.543762973974568*^9, 3.5437639746142693`*^9, 3.5457453564659367`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"DualConnectionMatrix", "[", 
   RowBox[{"H", ",", "connB3", ",", 
    RowBox[{"vNshort", "[", "H", "]"}], ",", "\"\<long\>\""}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.530899827885271*^9, 3.530899899550724*^9}, 
   3.536944940495904*^9, {3.538155668556958*^9, 3.538155677066587*^9}, {
   3.53840149399396*^9, 3.5384014973123283`*^9}, 3.538403241623992*^9, {
   3.538665212473955*^9, 3.538665238603693*^9}, {3.539013557872191*^9, 
   3.5390135607416763`*^9}, {3.539013829209098*^9, 3.539013829380652*^9}, {
   3.543760962805521*^9, 3.543760967899847*^9}, {3.543763977945154*^9, 
   3.543763979480421*^9}}],

Cell[BoxData["\<\"% generated by the command 'DualConnectionMatrix[H, connB3, \
vNshort[H], \\\"long\\\"]' in the Mathematica notebook \
code/connections-and-flat-elements.nb available with the arXiv sources of \
this article.\\n\\\\begin{tikzpicture} \\n\\\\dualmatrixB \
\\n\\\\longcellB{rf1}{cfA}{}{}{}{$\\\\alpha _1 \\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\longcellB{rf1}{cf1}{}{}{}{$\\\\frac{\\\\alpha _1 \\\
\\alpha _2 \\\\alpha _{12} \\\\alpha _{14} \\\\alpha _{18} \\\\alpha _{20} \\\
\\{2,-11,5\\\\}}{\\\\alpha _4 \\\\alpha _{11} \\\\alpha _{15} \\\\alpha _{17} \
\\\\alpha _{19}}$}\\n\\\\longcellB{rfH}{cfA}{}{}{}{$\\\\frac{\\\\alpha _4 \
\\\\alpha _{11} \\\\alpha _{15} \\\\alpha _{17} \\\\alpha _{19} \\\\{-2,11,-5\
\\\\}}{\\\\alpha _{12} \\\\alpha _{14} \\\\alpha _{18} \\\\alpha \
_{20}}$}\\n\\\\longcellB{rfH}{cf1}{}{}{}{$\\\\alpha _2 \\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\longcellB{rfH}{cBA}{}{}{}{$\\\\alpha \
_4$}\\n\\\\longcellB{rfH}{cFA}{}{}{}{$\\\\frac{\\\\alpha _4 \\\\alpha _{13} \
\\\\alpha _{15} \\\\alpha _{16} \\\\alpha _{17} \\\\alpha _{19} \\\\alpha \
_{25}}{\\\\alpha _{12} \\\\alpha _{14} \\\\alpha _{18}^2 \\\\alpha _{20} \
\\\\alpha _{24}}$}\\n\\\\longcellB{rBH}{cfA}{}{}{}{$\\\\frac{\\\\alpha _8 \
\\\\alpha _9 \\\\alpha _{11} \\\\alpha _{18} \\\\alpha _{22} \\\\alpha \
_{24}^2}{\\\\alpha _{10} \\\\alpha _{13} \\\\alpha _{16} \\\\alpha _{21} \
\\\\alpha _{23} \\\\alpha _{25}}$}\\n\\\\longcellB{rBH}{cBA}{}{}{}{$\\\\frac{\
\\\\alpha _8 \\\\alpha _9 \\\\alpha _{12} \\\\alpha _{14} \\\\alpha _{18}^2 \
\\\\alpha _{20} \\\\alpha _{22} \\\\alpha _{24}^2}{\\\\alpha _{10} \\\\alpha \
_{13} \\\\alpha _{15} \\\\alpha _{16} \\\\alpha _{17} \\\\alpha _{19} \
\\\\alpha _{21} \\\\alpha _{23} \\\\alpha \
_{25}}$}\\n\\\\longcellB{rBH}{cFC}{}{}{}{$\\\\alpha _8 \\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\longcellB{rBH}{cFA}{}{}{}{$\\\\frac{\\\\alpha _8 \\\
\\alpha _9 \\\\alpha _{22} \\\\alpha _{24} \\\\{-2,11,-5\\\\}}{\\\\alpha \
_{10} \\\\alpha _{21} \\\\alpha \
_{23}}$}\\n\\\\longcellB{rBJ}{cFC}{}{}{}{$\\\\frac{\\\\alpha _{10} \\\\alpha \
_{21} \\\\alpha _{23} \\\\{2,-11,5\\\\}}{\\\\alpha _{22} \\\\alpha \
_{24}}$}\\n\\\\longcellB{rBJ}{cFA}{}{}{}{$\\\\alpha _9 \\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\longcellB{rBJ}{czC}{}{}{}{$\\\\alpha \
_{10}$}\\n\\\\longcellB{rFH}{cfA}{}{}{}{$\\\\alpha \
_{11}$}\\n\\\\longcellB{rFH}{cBG}{}{}{}{$\\\\alpha _{12} \\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\longcellB{rFH}{cBA}{}{}{}{$\\\\frac{\\\\alpha _{12} \
\\\\alpha _{14} \\\\alpha _{18} \\\\alpha _{20} \\\\{-2,11,-5\\\\}}{\\\\alpha \
_{15} \\\\alpha _{17} \\\\alpha \
_{19}}$}\\n\\\\longcellB{rFH}{cFE}{}{}{}{$\\\\alpha _{13} \\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\longcellB{rFH}{cFA}{}{}{}{$\\\\frac{\\\\alpha _{13} \
\\\\alpha _{16} \\\\alpha _{25} \\\\{-2,11,-4\\\\}}{\\\\alpha _{18} \\\\alpha \
_{24}}$}\\n\\\\longcellB{rFI}{cBG}{}{}{}{$\\\\frac{\\\\alpha _{15} \\\\alpha \
_{17} \\\\alpha _{19} \\\\{2,-11,5\\\\}}{\\\\alpha _{18} \\\\alpha \
_{20}}$}\\n\\\\longcellB{rFI}{cBA}{}{}{}{$\\\\alpha _{14} \\\\lambda _3 \
\\\\{2,-11,6\\\\}$}\\n\\\\longcellB{rFI}{cDG}{}{}{}{$\\\\frac{\\\\alpha _{15} \
\\\\alpha _{17} \\\\{2,-11,4\\\\}}{\\\\alpha \
_{18}}$}\\n\\\\longcellB{rFI}{cDE}{}{}{}{$\\\\alpha _{15} \\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\longcellB{rFK}{cFE}{}{}{}{$\\\\frac{\\\\alpha _{18} \
\\\\alpha _{24} \\\\{2,-11,4\\\\}}{\\\\alpha \
_{25}}$}\\n\\\\longcellB{rFK}{cFA}{}{}{}{$\\\\alpha _{16} \\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\longcellB{rFK}{cDG}{}{}{}{$\\\\alpha _{17} \
\\\\lambda _2 \\\\{1,-5,1\\\\}$}\\n\\\\longcellB{rFK}{cDE}{}{}{}{$\\\\alpha \
_{18} \\\\{-2,11,-4\\\\}$}\\n\\\\longcellB{rzI}{cBG}{}{}{}{$\\\\alpha _{19}$}\
\\n\\\\longcellB{rzI}{cDG}{}{}{}{$\\\\alpha \
_{20}$}\\n\\\\longcellB{rDJ}{cFE}{}{}{}{$\\\\alpha _{21} \\\\lambda _2 \
\\\\{1,-5,1\\\\}$}\\n\\\\longcellB{rDJ}{cFC}{}{}{}{$\\\\frac{\\\\alpha _{21} \
\\\\alpha _{23} \\\\{2,-11,4\\\\}}{\\\\alpha \
_{24}}$}\\n\\\\longcellB{rDJ}{czC}{}{}{}{$\\\\alpha \
_{22}$}\\n\\\\longcellB{rDK}{cFE}{}{}{}{$\\\\alpha _{24} \\\\{-2,11,-4\\\\}$}\
\\n\\\\longcellB{rDK}{cFC}{}{}{}{$\\\\alpha _{23} \\\\lambda _2 \\\\{1,-5,1\\\
\\}$}\\n\\\\longcellB{rDK}{cDE}{}{}{}{$\\\\alpha \
_{25}$}\\n\\\\end{tikzpicture}\"\>"], "Output",
 CellChangeTimes->{
  3.530899905144697*^9, 3.530899999981914*^9, 3.530900275419456*^9, 
   3.530900646268615*^9, 3.530900680254377*^9, 3.53090082685609*^9, 
   3.530900893435749*^9, 3.536944944740869*^9, 3.5381556783201838`*^9, 
   3.5381559791842737`*^9, 3.538235286753141*^9, 3.538235502142976*^9, 
   3.538235546881274*^9, 3.538235594115479*^9, {3.538235698195706*^9, 
   3.5382357247232637`*^9}, 3.538235769202301*^9, 3.5384015497180967`*^9, 
   3.5384032428319683`*^9, {3.5386652041859426`*^9, 3.538665240114149*^9}, 
   3.538666768861834*^9, 3.539013562508575*^9, 3.539013840488776*^9, 
   3.539702107269009*^9, 3.539703396163373*^9, 3.5397037412563677`*^9, 
   3.539961830079524*^9, 3.542987235995717*^9, 3.5429890783280277`*^9, 
   3.543760978119626*^9, 3.543762983709156*^9, 3.543763990745376*^9, 
   3.5457453687987223`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"typesetGaugeSolutionB", ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "=", "0"}], ",", "linebreak"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"linebreak", "[", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"k", "++"}], ",", "2"}], "]"}], "\[Equal]", "1"}], ",", 
        " ", "\"\< \\\\\\\\ \\n\>\"", ",", " ", "\"\< & \\n \>\""}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"fancyMakeString", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\"\<\\\\mu(\>\"", "<>", 
            RowBox[{"mkString", "[", 
             RowBox[{
              RowBox[{"List", "@@", 
               RowBox[{"Drop", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "/.", 
                    RowBox[{"vN", "[", "H", "]"}]}], ")"}], 
                  "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"{", "2", "}"}]}], "]"}]}], ",", "\"\<, \>\""}], 
             "]"}], "<>", "\"\<) & = \>\"", "<>", 
            RowBox[{"toLaTeX", "[", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "]"}]}], ")"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"DownValues", "[", "\[Mu]", "]"}], "/.", "shortNames"}], 
          ")"}]}], ",", "linebreak"}], "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<\\n\\\\end{align*}\\n\>\""}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.538153884358567*^9, 3.53815398106551*^9}, {
   3.538154023304928*^9, 3.538154025863434*^9}, {3.538154839991563*^9, 
   3.538154842751994*^9}, {3.5381548730856953`*^9, 3.538154873996408*^9}, {
   3.539184941580928*^9, 3.539184956073723*^9}, {3.5391849995983257`*^9, 
   3.539185018885601*^9}, {3.539185060585086*^9, 3.53918506080648*^9}, {
   3.53918525360885*^9, 3.539185280956544*^9}, {3.539185314794655*^9, 
   3.539185359208693*^9}, {3.539185407501113*^9, 3.539185413983265*^9}, {
   3.539185457436548*^9, 3.53918546263032*^9}, {3.5391855066556597`*^9, 
   3.5391855369594917`*^9}, {3.539185656864554*^9, 3.5391857050638638`*^9}, {
   3.539185820587675*^9, 3.5391858520350933`*^9}, {3.539185889886818*^9, 
   3.539185891357506*^9}, {3.539447122833005*^9, 3.5394471474347363`*^9}, {
   3.5394473374720583`*^9, 3.53944733810303*^9}, {3.539703815051888*^9, 
   3.53970384642625*^9}, 3.5399630690654087`*^9, {3.539963452495037*^9, 
   3.5399634543317213`*^9}, {3.543761128211287*^9, 3.543761135522626*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Mu]", "]"}], "\n", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{"GaugeTransform", "[", 
      RowBox[{
       RowBox[{"ChangePivotalStructure", "[", 
        RowBox[{"connB3", ",", "\"\<Lopsided\>\""}], "]"}], ",", "\[Mu]"}], 
      "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"HoldPattern", "[", 
      RowBox[{"ToNumberField", "[", 
       RowBox[{"x_", ",", "_"}], "]"}], "]"}], "\[RuleDelayed]", "x"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]s", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{"coeffs", ",", "_\[Mu]", ",", "\[Infinity]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{"coeffs", ",", 
     RowBox[{"_", "?", "NumericQ"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"counter", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "coeffs", "]"}], ">", "0"}], "\[And]", 
     RowBox[{
      RowBox[{"counter", "++"}], "<", "\[Infinity]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"target", "=", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"RootReduce", "[", 
         RowBox[{
         "coeffs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"NumericQ", "[", "target", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"coeffs", "=", 
        RowBox[{"Rest", "[", "coeffs", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Mu]s", "=", 
         RowBox[{"Union", "[", 
          RowBox[{"Cases", "[", 
           RowBox[{"coeffs", ",", "_\[Mu]", ",", "\[Infinity]"}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sol", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"target", "\[Equal]", "1"}], ",", "\[Mu]s"}], "]"}], 
          "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "sol", "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "target", "]"}], ";", 
           RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"sol", "/.", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{"x", "=", "y"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"coeffs", "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"RootReduce", "[", "coeffs", "]"}], ",", 
           RowBox[{"_", "?", "NumericQ"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"#", "=", "1"}], ")"}], "&"}], "/@", 
   RowBox[{"Union", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Mu]s", ",", 
        RowBox[{
         RowBox[{"DownValues", "[", "\[Mu]", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}], "}"}], ",", 
      "_\[Mu]", ",", "\[Infinity]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{"GaugeTransform", "[", 
       RowBox[{
        RowBox[{"ChangePivotalStructure", "[", 
         RowBox[{"connB3", ",", "\"\<Lopsided\>\""}], "]"}], ",", "\[Mu]"}], 
       "]"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"ToNumberField", "[", 
        RowBox[{"x_", ",", "_"}], "]"}], "]"}], "\[RuleDelayed]", "x"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DownValues", "[", "\[Mu]", "]"}], "=", 
   RowBox[{
    RowBox[{"DownValues", "[", "\[Mu]", "]"}], "/.", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x_", "\[RuleDelayed]", "y_"}], ")"}], "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{"x", "\[RuleDelayed]", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"RootReduce", "[", "y", "]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DownValues", "[", "\[Mu]", "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ3STPs08p7pXjs71H9oPonOyK1lIgfU8utgdEB/Rl
mRfFv3JsUHsKpqujymxB9Mp9z/xB9JHspEgQve/WvRgQ7ZWbmwqijXaK5ILo
Y535hSD6QmFmOYh+qn6yDkQv6XKvB9EmVlXdIPqRPEcviJ4SM2EGiJYzfQSm
DzRtXg+iS47KbQLROUvN7oDo7H+tYHrRger3IHrGptqPIFpr4fpfIDo8m/03
iL7hw/wfRIsfSwLTK6TcWz4C6aOfQ9tAdGZorIJB+itHmY0WiiD6mJmABoje
5G6oB6K5ExVegegTSZdeg2gAL+SYNg==
  "]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", "#1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "4"], " ", 
      SubscriptBox["\[Alpha]", "11"], " ", 
      SubscriptBox["\[Alpha]", "15"], " ", 
      SubscriptBox["\[Alpha]", "17"], " ", 
      SubscriptBox["\[Alpha]", "19"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], " ", 
      SubscriptBox["\[Alpha]", "2"], " ", 
      SubscriptBox["\[Alpha]", "12"], " ", 
      SubscriptBox["\[Alpha]", "14"], " ", 
      SubscriptBox["\[Alpha]", "18"], " ", 
      SubscriptBox["\[Alpha]", "20"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", "#1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
     SubscriptBox["\[Alpha]", "1"]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"6", " ", "#1"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "10"], " ", 
      SubscriptBox["\[Alpha]", "13"], " ", 
      SubscriptBox["\[Alpha]", "16"], " ", 
      SubscriptBox["\[Alpha]", "21"], " ", 
      SubscriptBox["\[Alpha]", "23"], " ", 
      SubscriptBox["\[Alpha]", "25"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "8"], " ", 
      SubscriptBox["\[Alpha]", "9"], " ", 
      SubscriptBox["\[Alpha]", "11"], " ", 
      SubscriptBox["\[Alpha]", "18"], " ", 
      SubscriptBox["\[Alpha]", "22"], " ", 
      SubsuperscriptBox["\[Alpha]", "24", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", "#1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
     SubscriptBox["\[Alpha]", "11"]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "3"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "13"]}], 
     SubscriptBox["\[Alpha]", "8"]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "#1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "24"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "21"], " ", 
      SubscriptBox["\[Alpha]", "23"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], 
     SubscriptBox["\[Alpha]", "12"]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"44", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"335", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "1"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "17"], " ", 
      SubscriptBox["\[Alpha]", "25"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "12"], " ", 
      SubscriptBox["\[Alpha]", "18"], " ", 
      SubscriptBox["\[Alpha]", "20"], " ", 
      SubscriptBox["\[Alpha]", "24"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], 
     SubscriptBox["\[Alpha]", "21"]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], " ", 
      SubscriptBox["\[Alpha]", "12"], " ", 
      SubscriptBox["\[Alpha]", "14"], " ", 
      SubscriptBox["\[Alpha]", "18"], " ", 
      SubscriptBox["\[Alpha]", "20"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "4"], " ", 
      SubscriptBox["\[Alpha]", "11"], " ", 
      SubscriptBox["\[Alpha]", "15"], " ", 
      SubscriptBox["\[Alpha]", "17"], " ", 
      SubscriptBox["\[Alpha]", "19"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "8"], " ", 
      SubscriptBox["\[Alpha]", "22"], " ", 
      SubscriptBox["\[Alpha]", "24"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "10"], " ", 
      SubscriptBox["\[Alpha]", "13"], " ", 
      SubscriptBox["\[Alpha]", "21"], " ", 
      SubscriptBox["\[Alpha]", "23"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "1"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "25"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "15"], " ", 
      SubscriptBox["\[Alpha]", "24"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "#1"}], "+", 
          SuperscriptBox["#1", "2"], "+", 
          SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "25"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "18"], " ", 
      SubscriptBox["\[Alpha]", "24"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["#1", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "2"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "21"]}], 
     SubscriptBox["\[Alpha]", "24"]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "#1"}], "-", 
          SuperscriptBox["#1", "2"], "+", 
          SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "11"], " ", 
      SubscriptBox["\[Alpha]", "15"], " ", 
      SubscriptBox["\[Alpha]", "17"], " ", 
      SubscriptBox["\[Alpha]", "19"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "12"], " ", 
      SubscriptBox["\[Alpha]", "14"], " ", 
      SubscriptBox["\[Alpha]", "18"], " ", 
      SubscriptBox["\[Alpha]", "20"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "-", "#1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "11"], " ", 
      SubscriptBox["\[Alpha]", "18"], " ", 
      SubscriptBox["\[Alpha]", "24"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "16"], " ", 
      SubscriptBox["\[Alpha]", "25"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "#1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "21"], " ", 
      SubscriptBox["\[Alpha]", "23"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "22"], " ", 
      SubscriptBox["\[Alpha]", "24"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "2"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "12"], " ", 
      SubscriptBox["\[Alpha]", "18"], " ", 
      SubscriptBox["\[Alpha]", "24"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "17"], " ", 
      SubscriptBox["\[Alpha]", "25"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[Alpha]", "24"], 
      SubscriptBox["\[Alpha]", "25"]]}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", "#1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
     SubscriptBox["\[Alpha]", "13"]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "1"}], "]"}], " ", 
      SubscriptBox["\[Alpha]", "12"], " ", 
      SubscriptBox["\[Alpha]", "18"], " ", 
      SubscriptBox["\[Alpha]", "20"], " ", 
      SubscriptBox["\[Alpha]", "24"]}], 
     RowBox[{
      SubscriptBox["\[Alpha]", "17"], " ", 
      SubscriptBox["\[Alpha]", "19"], " ", 
      SubscriptBox["\[Alpha]", "25"]}]]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}]}], "]"}], "]"}], 
    "\[RuleDelayed]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5397037507733383`*^9, 3.539703772834717*^9}, 
   3.539703805409667*^9, 3.539961846229569*^9, 3.5399629326433973`*^9, 
   3.539963074829075*^9, 3.542987272506474*^9, 3.5429873228838043`*^9, 
   3.5429874483466053`*^9, 3.5429877791774673`*^9, 3.5429890796675653`*^9, 
   3.5437611479862947`*^9, 3.543761222602975*^9, 3.54376126714256*^9, 
   3.543762984577222*^9, 3.545745373915483*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", "typesetGaugeSolutionB", "]"}]], "Input",
 CellChangeTimes->{{3.539703869595742*^9, 3.539703872414995*^9}, 
   3.543761234407339*^9, {3.543761293942307*^9, 3.543761297893312*^9}}],

Cell[BoxData["\<\"% generated by the command 'typesetGaugeSolutionB' in the \
Mathematica notebook code/connections-and-flat-elements.nb available with the \
arXiv sources of this article.\\n\\\\begin{align*}\\n\\\\mu(1, f) & = \
\\\\frac{\\\\alpha _4 \\\\alpha _{11} \\\\alpha _{15} \\\\alpha _{17} \
\\\\alpha _{19} \\\\lambda_{1,-2,-1,1}^{(2.25)}}{\\\\alpha _1 \\\\alpha _2 \\\
\\alpha _{12} \\\\alpha _{14} \\\\alpha _{18} \\\\alpha _{20}} & \\n \
\\\\mu(A, f) & = \\\\frac{\\\\lambda_{1,-2,-1,1}^{(2.25)}}{\\\\alpha _1} \\\\\
\\\\ \\n\\\\mu(A, B) & = \\\\frac{\\\\alpha _{10} \\\\alpha _{13} \\\\alpha \
_{16} \\\\alpha _{21} \\\\alpha _{23} \\\\alpha _{25} \
\\\\lambda_{1,-5,6,-1}^{(3.25)}}{\\\\alpha _8 \\\\alpha _9 \\\\alpha _{11} \\\
\\alpha _{18} \\\\alpha _{22} \\\\alpha _{24}^2} & \\n \\\\mu(A, F) & = \
\\\\frac{\\\\lambda_{1,-2,-1,1}^{(2.25)}}{\\\\alpha _{11}} \\\\\\\\ \
\\n\\\\mu(C, B) & = \\\\frac{\\\\alpha _{13} \
\\\\lambda_{1,0,-4,0,3,0,1}^{(1.202)}}{\\\\alpha _8} & \\n \\\\mu(C, D) & = \
\\\\frac{\\\\alpha _{24} \\\\lambda_{1,3,-4,1}^{(-4.049)}}{\\\\alpha _{21} \\\
\\alpha _{23}} \\\\\\\\ \\n\\\\mu(G, F) & = \
\\\\frac{\\\\lambda_{1,0,-1,0,-9,0,1}^{(1.869)}}{\\\\alpha _{12}} & \\n \
\\\\mu(G, z) & = \\\\frac{\\\\alpha _{17} \\\\alpha _{25} \
\\\\lambda_{1,0,-335,0,-44,0,-1}^{(-18.31)}}{\\\\alpha _{12} \\\\alpha _{18} \
\\\\alpha _{20} \\\\alpha _{24}} \\\\\\\\ \\n\\\\mu(E, F) & = 1 & \\n \
\\\\mu(E, D) & = \\\\frac{\\\\lambda_{1,0,-9,0,-1,0,1}^{(3.016)}}{\\\\alpha \
_{21}} \\\\\\\\ \\n\\\\mu(f, \\\\hat{1}) & = 1 & \\n \\\\mu(f, \\\\hat{H}) & \
= \\\\frac{\\\\alpha _1 \\\\alpha _{12} \\\\alpha _{14} \\\\alpha _{18} \
\\\\alpha _{20}}{\\\\alpha _4 \\\\alpha _{11} \\\\alpha _{15} \\\\alpha _{17} \
\\\\alpha _{19}} \\\\\\\\ \\n\\\\mu(B, \\\\hat{H}) & = 1 & \\n \\\\mu(B, \
\\\\hat{J}) & = \\\\frac{\\\\alpha _8 \\\\alpha _{22} \\\\alpha _{24} \
\\\\lambda_{1,0,12,0,-15,0,1}^{(1.037)}}{\\\\alpha _{10} \\\\alpha _{13} \
\\\\alpha _{21} \\\\alpha _{23}} \\\\\\\\ \\n\\\\mu(F, \\\\hat{H}) & = 1 & \
\\n \\\\mu(F, \\\\hat{I}) & = \\\\frac{\\\\alpha _{25} \
\\\\lambda_{1,0,-4,0,3,0,1}^{(-1.674)}}{\\\\alpha _{15} \\\\alpha _{24}} \\\\\
\\\\ \\n\\\\mu(F, \\\\hat{K}) & = \\\\frac{\\\\alpha _{25} \
\\\\lambda_{1,1,-2,-1}^{(1.25)}}{\\\\alpha _{18} \\\\alpha _{24}} & \\n \
\\\\mu(z, \\\\hat{I}) & = 1 \\\\\\\\ \\n\\\\mu(D, \\\\hat{J}) & = 1 & \\n \
\\\\mu(D, \\\\hat{K}) & = \\\\frac{\\\\alpha _{21} \
\\\\lambda_{1,0,-2,0,-1,0,1}^{(-0.7450)}}{\\\\alpha _{24}} \\\\\\\\ \
\\n\\\\mu(\\\\bar{f}, 1) & = 1 & \\n \\\\mu(\\\\bar{f}, A) & = 1 \\\\\\\\ \\n\
\\\\mu(\\\\bar{B}, A) & = \\\\frac{\\\\alpha _{11} \\\\alpha _{15} \\\\alpha \
_{17} \\\\alpha _{19} \\\\lambda_{1,-1,-2,1}^{(1.80)}}{\\\\alpha _{12} \
\\\\alpha _{14} \\\\alpha _{18} \\\\alpha _{20}} & \\n \\\\mu(\\\\bar{B}, G) \
& = 1 \\\\\\\\ \\n\\\\mu(\\\\bar{F}, A) & = \\\\frac{\\\\alpha _{11} \
\\\\alpha _{18} \\\\alpha _{24} \\\\lambda_{1,2,-1,-1}^{(0.802)}}{\\\\alpha \
_{16} \\\\alpha _{25}} & \\n \\\\mu(\\\\bar{F}, C) & = 1 \\\\\\\\ \
\\n\\\\mu(\\\\bar{F}, E) & = 1 & \\n \\\\mu(\\\\bar{z}, C) & = \
\\\\frac{\\\\alpha _{21} \\\\alpha _{23} \
\\\\lambda_{1,-4,3,1}^{(1.45)}}{\\\\alpha _{22} \\\\alpha _{24}} \\\\\\\\ \\n\
\\\\mu(\\\\bar{D}, G) & = \\\\frac{\\\\alpha _{12} \\\\alpha _{18} \\\\alpha \
_{24} \\\\lambda_{1,0,11,0,-4,0,-1}^{(0.7181)}}{\\\\alpha _{17} \\\\alpha \
_{25}} & \\n \\\\mu(\\\\bar{D}, E) & = -\\\\frac{\\\\alpha _{24}}{\\\\alpha \
_{25}} \\\\\\\\ \\n\\\\mu(\\\\hat{1}, \\\\bar{f}) & = 1 & \\n \
\\\\mu(\\\\hat{H}, \\\\bar{f}) & = 1 \\\\\\\\ \\n\\\\mu(\\\\hat{H}, \
\\\\bar{B}) & = 1 & \\n \\\\mu(\\\\hat{H}, \\\\bar{F}) & = \
\\\\frac{\\\\lambda_{1,-2,-1,1}^{(2.25)}}{\\\\alpha _{13}} \\\\\\\\ \
\\n\\\\mu(\\\\hat{I}, \\\\bar{B}) & = \\\\frac{\\\\alpha _{12} \\\\alpha \
_{18} \\\\alpha _{20} \\\\alpha _{24} \
\\\\lambda_{1,0,15,0,12,0,-1}^{(-0.2758)}}{\\\\alpha _{17} \\\\alpha _{19} \\\
\\alpha _{25}} & \\n \\\\mu(\\\\hat{I}, \\\\bar{D}) & = 1 \\\\\\\\ \\n\\\\mu(\
\\\\hat{J}, \\\\bar{F}) & = 1 & \\n \\\\mu(\\\\hat{J}, \\\\bar{z}) & = 1 \\\\\
\\\\ \\n\\\\mu(\\\\hat{K}, \\\\bar{F}) & = 1 & \\n \\\\mu(\\\\hat{K}, \
\\\\bar{D}) & = 1\\n\\\\end{align*}\\n\"\>"], "Output",
 CellChangeTimes->{{3.5397038729709997`*^9, 3.539703879329623*^9}, 
   3.5399618477642393`*^9, 3.539961988641591*^9, 3.539962935926345*^9, 
   3.539963075594054*^9, {3.5399634295685263`*^9, 3.539963457580042*^9}, 
   3.542987282636468*^9, 3.5429878044981813`*^9, 3.5429878544648867`*^9, 
   3.542989082143217*^9, {3.543761281027523*^9, 3.543761298756002*^9}, 
   3.543762986753437*^9, 3.545745378435647*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"connB4", "=", 
   RowBox[{
    RowBox[{"GaugeTransform", "[", 
     RowBox[{
      RowBox[{"ChangePivotalStructure", "[", 
       RowBox[{"connB3", ",", "\"\<Lopsided\>\""}], "]"}], ",", "\[Mu]"}], 
     "]"}], "/.", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p_List", "\[Rule]", "x_"}], ")"}], "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{"p", "\[Rule]", 
       RowBox[{"ToNumberField", "[", 
        RowBox[{"x", ",", 
         RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.539963174841302*^9, 3.5399632136199007`*^9}, 
   3.5399632526728373`*^9, {3.5437613222222347`*^9, 3.543761324317128*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"PrincipalConnectionMatrix", "[", 
   RowBox[{"H", ",", "connB4", ",", 
    RowBox[{"vNshort", "[", "H", "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.538153867325076*^9, 3.538153871995695*^9}, {
   3.5381551410566072`*^9, 3.538155141558436*^9}, {3.538155182984168*^9, 
   3.538155191037208*^9}, 3.538155288432274*^9, {3.5381553328107157`*^9, 
   3.538155349561386*^9}, {3.53840150140025*^9, 3.538401504448249*^9}, 
   3.538403232872216*^9, {3.53840342052355*^9, 3.5384034260581083`*^9}, {
   3.538665168444997*^9, 3.538665186411253*^9}, {3.539013508678998*^9, 
   3.5390135099102697`*^9}, {3.5390138228914547`*^9, 3.5390138233599987`*^9}, 
   3.539963115641136*^9, {3.539963241225317*^9, 3.5399632415417213`*^9}, {
   3.543761332973179*^9, 3.543761347396181*^9}}],

Cell[BoxData["\<\"% generated by the command 'PrincipalConnectionMatrix[H, \
connB4, vNshort[H]]' in the Mathematica notebook \
code/connections-and-flat-elements.nb available with the arXiv sources of \
this article.\\n\\\\begin{tikzpicture} \\n\\\\principalmatrixB \
\\n\\\\cellB{r1f}{c1f}{}{}{}{$1$}\\n\\\\cellB{r1f}{cAf}{}{}{}{$1$}\\n\\\\\
cellB{rHf}{c1f}{}{}{}{$1$}\\n\\\\cellB{rHf}{cAf}{}{}{}{$\\\\{-1,5,0\\\\}$}\\n\
\\\\cellB{rHf}{cAF}{}{}{}{$1$}\\n\\\\cellB{rHf}{cAB}{}{}{}{$1$}\\n\\\\cellB{\
rHB}{cAf}{}{}{}{$1$}\\n\\\\cellB{rHB}{cAF}{}{}{}{$\\\\{1,-6,4\\\\}$}\\n\\\\\
cellB{rHB}{cAB}{}{}{}{$\\\\{-1,6,-3\\\\}$}\\n\\\\cellB{rHB}{cGF}{}{}{}{$1$}\\\
n\\\\cellB{rHF}{cAf}{}{}{}{$1$}\\n\\\\cellB{rHF}{cAF}{}{}{}{$1$}\\n\\\\cellB{\
rHF}{cAB}{}{}{}{$\\\\{1,-6,4\\\\}$}\\n\\\\cellB{rHF}{cCB}{}{}{}{$1$}\\n\\\\\
cellB{rHF}{cEF}{}{}{}{$1$}\\n\\\\cellB{rID}{cGF}{}{}{}{$1$}\\n\\\\cellB{rID}{\
cGz}{}{}{}{$\\\\{2,-12,7\\\\}$}\\n\\\\cellB{rID}{cEF}{}{}{}{$1$}\\n\\\\cellB{\
rIB}{cAF}{}{}{}{$1$}\\n\\\\cellB{rIB}{cGF}{}{}{}{$\\\\{-3,16,-4\\\\}$}\\n\\\\\
cellB{rIB}{cGz}{}{}{}{$1$}\\n\\\\cellB{rJF}{cAB}{}{}{}{$1$}\\n\\\\cellB{rJF}{\
cCB}{}{}{}{$\\\\{-3,16,-4\\\\}$}\\n\\\\cellB{rJF}{cCD}{}{}{}{$1$}\\n\\\\cellB{\
rJF}{cED}{}{}{}{$1$}\\n\\\\cellB{rJz}{cCB}{}{}{}{$1$}\\n\\\\cellB{rJz}{cCD}{}{\
}{}{$\\\\{2,-12,7\\\\}$}\\n\\\\cellB{rKD}{cGF}{}{}{}{$1$}\\n\\\\cellB{rKD}{\
cEF}{}{}{}{$\\\\{-2,11,-5\\\\}$}\\n\\\\cellB{rKD}{cED}{}{}{}{$\\\\{-1,6,-4\\\\\
}$}\\n\\\\cellB{rKF}{cAF}{}{}{}{$1$}\\n\\\\cellB{rKF}{cCD}{}{}{}{$1$}\\n\\\\\
cellB{rKF}{cEF}{}{}{}{$\\\\{-2,11,-5\\\\}$}\\n\\\\cellB{rKF}{cED}{}{}{}{$\\\\{\
-2,11,-5\\\\}$}\\n\\\\end{tikzpicture}\"\>"], "Output",
 CellChangeTimes->{
  3.5381541924219427`*^9, {3.538154240857047*^9, 3.538154243043524*^9}, {
   3.538154315458967*^9, 3.538154343535472*^9}, 3.538155143232717*^9, {
   3.538155315625595*^9, 3.5381553506661043`*^9}, 3.538235281177187*^9, 
   3.538401527030571*^9, 3.5384032341627283`*^9, 3.538403427558941*^9, {
   3.538665171989502*^9, 3.5386651879054403`*^9}, 3.5386656943159723`*^9, 
   3.5386658047716923`*^9, 3.538665968252911*^9, 3.538666744532456*^9, 
   3.539013510921955*^9, 3.5390138260579777`*^9, 3.53970206849223*^9, 
   3.539703363733411*^9, 3.539703709915778*^9, 3.539961819367889*^9, 
   3.5399631172506113`*^9, 3.539963242143714*^9, {3.543761339688675*^9, 
   3.54376134799347*^9}, 3.543762987238386*^9, 3.5457453831600037`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"DualConnectionMatrix", "[", 
   RowBox[{"H", ",", "connB4", ",", 
    RowBox[{"vNshort", "[", "H", "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.530899827885271*^9, 3.530899899550724*^9}, 
   3.536944940495904*^9, {3.538155668556958*^9, 3.538155677066587*^9}, {
   3.53840149399396*^9, 3.5384014973123283`*^9}, 3.538403241623992*^9, {
   3.538665212473955*^9, 3.538665238603693*^9}, {3.539013557872191*^9, 
   3.5390135607416763`*^9}, {3.539013829209098*^9, 3.539013829380652*^9}, 
   3.5399631237116632`*^9, {3.539963218917644*^9, 3.539963248101613*^9}, {
   3.543761354957595*^9, 3.543761358980421*^9}}],

Cell[BoxData["\<\"% generated by the command 'DualConnectionMatrix[H, connB4, \
vNshort[H]]' in the Mathematica notebook \
code/connections-and-flat-elements.nb available with the arXiv sources of \
this article.\\n\\\\begin{tikzpicture} \\n\\\\dualmatrixB \
\\n\\\\cellB{rf1}{cfA}{}{}{}{$\\\\{0,1,-1\\\\}$}\\n\\\\cellB{rf1}{cf1}{}{}{}{$\
1$}\\n\\\\cellB{rfH}{cfA}{}{}{}{$-1$}\\n\\\\cellB{rfH}{cf1}{}{}{}{$1$}\\n\\\\\
cellB{rfH}{cBA}{}{}{}{$\\\\{0,1,-1\\\\}$}\\n\\\\cellB{rfH}{cFA}{}{}{}{$\\\\{0,\
1,-1\\\\}$}\\n\\\\cellB{rBJ}{cFC}{}{}{}{$\\\\{-2,11,-4\\\\}$}\\n\\\\cellB{rBJ}\
{cFA}{}{}{}{$\\\\{1,-5,3\\\\}$}\\n\\\\cellB{rBJ}{czC}{}{}{}{$\\\\{-1,6,-3\\\\}\
$}\\n\\\\cellB{rBH}{cfA}{}{}{}{$\\\\{1,-5,3\\\\}$}\\n\\\\cellB{rBH}{cBA}{}{}{}\
{$\\\\{-1,7,-4\\\\}$}\\n\\\\cellB{rBH}{cFC}{}{}{}{$\\\\{-1,6,-3\\\\}$}\\n\\\\\
cellB{rBH}{cFA}{}{}{}{$\\\\{2,-12,7\\\\}$}\\n\\\\cellB{rFK}{cFE}{}{}{}{$\\\\{-\
3,16,-5\\\\}$}\\n\\\\cellB{rFK}{cFA}{}{}{}{$\\\\{1,-5,2\\\\}$}\\n\\\\cellB{\
rFK}{cDG}{}{}{}{$\\\\{1,-5,1\\\\}$}\\n\\\\cellB{rFK}{cDE}{}{}{}{$\\\\{-3,16,-\
5\\\\}$}\\n\\\\cellB{rFI}{cBA}{}{}{}{$\\\\{1,-5,2\\\\}$}\\n\\\\cellB{rFI}{cBG}\
{}{}{}{$\\\\{6,-32,9\\\\}$}\\n\\\\cellB{rFI}{cDG}{}{}{}{$\\\\{1,-5,1\\\\}$}\\\
n\\\\cellB{rFI}{cDE}{}{}{}{$\\\\{-2,11,-3\\\\}$}\\n\\\\cellB{rFH}{cfA}{}{}{}{$\
\\\\{1,-5,2\\\\}$}\\n\\\\cellB{rFH}{cBA}{}{}{}{$\\\\{1,-6,3\\\\}$}\\n\\\\\
cellB{rFH}{cBG}{}{}{}{$\\\\{1,-5,1\\\\}$}\\n\\\\cellB{rFH}{cFE}{}{}{}{$\\\\{-\
2,11,-3\\\\}$}\\n\\\\cellB{rFH}{cFA}{}{}{}{$\\\\{1,-5,2\\\\}$}\\n\\\\cellB{\
rzI}{cBG}{}{}{}{$\\\\{0,1,0\\\\}$}\\n\\\\cellB{rzI}{cDG}{}{}{}{$\\\\{0,-3,2\\\
\\}$}\\n\\\\cellB{rDK}{cFE}{}{}{}{$\\\\{-1,5,-1\\\\}$}\\n\\\\cellB{rDK}{cFC}{}\
{}{}{$\\\\{1,-5,2\\\\}$}\\n\\\\cellB{rDK}{cDE}{}{}{}{$\\\\{1,-5,2\\\\}$}\\n\\\
\\cellB{rDJ}{cFE}{}{}{}{$\\\\{-1,6,-2\\\\}$}\\n\\\\cellB{rDJ}{cFC}{}{}{}{$\\\\\
{1,-5,2\\\\}$}\\n\\\\cellB{rDJ}{czC}{}{}{}{$\\\\{1,-7,4\\\\}$}\\n\\\\end{\
tikzpicture}\"\>"], "Output",
 CellChangeTimes->{
  3.530899905144697*^9, 3.530899999981914*^9, 3.530900275419456*^9, 
   3.530900646268615*^9, 3.530900680254377*^9, 3.53090082685609*^9, 
   3.530900893435749*^9, 3.536944944740869*^9, 3.5381556783201838`*^9, 
   3.5381559791842737`*^9, 3.538235286753141*^9, 3.538235502142976*^9, 
   3.538235546881274*^9, 3.538235594115479*^9, {3.538235698195706*^9, 
   3.5382357247232637`*^9}, 3.538235769202301*^9, 3.5384015497180967`*^9, 
   3.5384032428319683`*^9, {3.5386652041859426`*^9, 3.538665240114149*^9}, 
   3.538666768861834*^9, 3.539013562508575*^9, 3.539013840488776*^9, 
   3.539702107269009*^9, 3.539703396163373*^9, 3.5397037412563677`*^9, 
   3.539961830079524*^9, 3.539963124946638*^9, {3.539963220368469*^9, 
   3.539963248903496*^9}, 3.543761360021214*^9, 3.543762987630451*^9, 
   3.545745386139724*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 4", "Section",
 CellChangeTimes->{{3.543329014405114*^9, 3.543329037094675*^9}}],

Cell["\<\
We list paths of the appropriate lengths on the principal graphs.\
\>", "Text",
 CellChangeTimes->{{3.543329039905183*^9, 3.543329059176927*^9}}],

Cell[BoxData[
 RowBox[{"typesetPathsA", ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Outer", "[", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"v1", ",", "v2"}], "}"}], ",", 
          RowBox[{"\"\<\\\\paths^2_{\\\\mathcal{A}}(\>\"", "<>", 
           RowBox[{"(", 
            RowBox[{"v1", "/.", 
             RowBox[{"vN", "[", "G", "]"}]}], ")"}], "<>", "\"\<, \>\"", "<>", 
           RowBox[{"(", 
            RowBox[{"v2", "/.", 
             RowBox[{"vN", "[", "G", "]"}]}], ")"}], "<>", 
           "\"\<) & = \\\\left\\\\{\>\"", "<>", " ", 
           RowBox[{"mkString", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\"\<(\>\"", "<>", 
                RowBox[{"StringJoin", "@@", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "\[LeftDoubleBracket]", 
                    RowBox[{";;", ";;", "2"}], "\[RightDoubleBracket]"}], "/.", 
                   RowBox[{"vN", "[", "G", "]"}]}], ")"}]}], "<>", 
                "\"\<)\>\""}], "&"}], "/@", 
              RowBox[{"GraphPathsBetween", "[", 
               RowBox[{"G", ",", "v1", ",", "v2", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ",", 
             "\"\<, \>\""}], "]"}], "<>", 
           "\"\<\\\\right\\\\} \\\\displaybreak[1]\\\\\\\\\\n\>\""}]}], "]"}],
         "\[IndentingNewLine]", ",", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"vN", "[", "G", "]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v", ":", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "_", ",", "_"}], "]"}]}], 
             "\[Rule]", "_"}], ")"}], "\[RuleDelayed]", "v"}]}], "]"}], ",", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"vN", "[", "G", "]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v", ":", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "_", ",", "_"}], "]"}]}], 
             "\[Rule]", "_"}], ")"}], "\[RuleDelayed]", "v"}]}], "]"}]}], 
       "]"}], "]"}], ",", 
     RowBox[{"c_", "/;", 
      RowBox[{"StringFreeQ", "[", 
       RowBox[{"c", ",", "\"\< \\\\left\\\\{\\\\right\\\\}\>\""}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.539963689090125*^9, 3.539963824229884*^9}, {
  3.539963878502653*^9, 3.539964217826108*^9}, {3.539964274271008*^9, 
  3.539964279242145*^9}, {3.5399644091660347`*^9, 3.539964440917305*^9}, {
  3.54359496074448*^9, 3.543594981465728*^9}, {3.543595038692691*^9, 
  3.543595039344151*^9}, {3.543761527947913*^9, 3.5437615322828913`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", "typesetPathsA", "]"}]], "Input",
 CellChangeTimes->{{3.543761546734109*^9, 3.54376155375493*^9}}],

Cell[BoxData["\<\"% generated by the command 'typesetPathsA' in the \
Mathematica notebook code/connections-and-flat-elements.nb available with the \
arXiv sources of this article.\\n\\\\paths^2_{\\\\mathcal{A}}(1, 1) & = \
\\\\left\\\\{(1X1)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^2_{\\\\mathcal{A}}(1, Z) & = \\\\left\
\\\\{(1XZ)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^2_{\\\\mathcal{A}}(1, Y) & = \\\\left\
\\\\{(1XY)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^2_{\\\\mathcal{A}}(Z, 1) & = \\\\left\
\\\\{(ZX1)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^2_{\\\\mathcal{A}}(Z, Z) & = \\\\left\
\\\\{(ZXZ), (ZWZ)\\\\right\\\\} \\\\displaybreak[1]\\\\\\\\\\n\\\\paths^2_{\\\
\\mathcal{A}}(Z, Y) & = \\\\left\\\\{(ZXY), (ZWY)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^2_{\\\\mathcal{A}}(Y, 1) & = \\\\left\
\\\\{(YX1)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^2_{\\\\mathcal{A}}(Y, Z) & = \\\\left\
\\\\{(YXZ), (YWZ)\\\\right\\\\} \\\\displaybreak[1]\\\\\\\\\\n\\\\paths^2_{\\\
\\mathcal{A}}(Y, Y) & = \\\\left\\\\{(YXY), (YWY), (YgY)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\"\>"], "Output",
 CellChangeTimes->{3.543761570707171*^9, 3.543762987815542*^9, 
  3.5457453930487347`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"typesetPathsB", ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Outer", "[", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"v1", ",", "v2"}], "}"}], ",", 
          RowBox[{"\"\<\\\\paths^3_{\\\\mathcal{B}}(\>\"", "<>", 
           RowBox[{"(", 
            RowBox[{"v1", "/.", 
             RowBox[{"vN", "[", "H", "]"}]}], ")"}], "<>", "\"\<, \>\"", "<>", 
           RowBox[{"(", 
            RowBox[{"v2", "/.", 
             RowBox[{"vN", "[", "H", "]"}]}], ")"}], "<>", 
           "\"\<) & = \\\\left\\\\{\>\"", "<>", " ", 
           RowBox[{"mkString", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\"\<(\>\"", "<>", 
                RowBox[{"StringJoin", "@@", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "\[LeftDoubleBracket]", 
                    RowBox[{";;", ";;", "2"}], "\[RightDoubleBracket]"}], "/.", 
                   RowBox[{"vN", "[", "H", "]"}]}], ")"}]}], "<>", 
                "\"\<)\>\""}], "&"}], "/@", 
              RowBox[{"GraphPathsBetween", "[", 
               RowBox[{"H", ",", "v1", ",", "v2", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ",", 
             "\"\<, \>\""}], "]"}], "<>", 
           "\"\<\\\\right\\\\} \\\\displaybreak[1]\\\\\\\\\\n\>\""}]}], "]"}],
         "\[IndentingNewLine]", ",", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"vNshort", "[", "H", "]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v", ":", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "_", ",", "_"}], "]"}]}], 
             "\[Rule]", "_"}], ")"}], "\[RuleDelayed]", "v"}]}], "]"}], ",", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"vNshort", "[", "H", "]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v", ":", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "_", ",", "_"}], "]"}]}], 
             "\[Rule]", "_"}], ")"}], "\[RuleDelayed]", "v"}]}], "]"}]}], 
       "]"}], "]"}], ",", 
     RowBox[{"c_", "/;", 
      RowBox[{"StringFreeQ", "[", 
       RowBox[{"c", ",", "\"\< \\\\left\\\\{\\\\right\\\\}\>\""}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.539963689090125*^9, 3.539963824229884*^9}, {
  3.539963878502653*^9, 3.539964217826108*^9}, {3.539964274271008*^9, 
  3.539964279242145*^9}, {3.543761410342473*^9, 3.543761441597981*^9}, {
  3.543761587465138*^9, 3.543761592204616*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", "typesetPathsB", "]"}]], "Input",
 CellChangeTimes->{{3.543761446885745*^9, 3.543761451966836*^9}}],

Cell[BoxData["\<\"% generated by the command 'typesetPathsB' in the \
Mathematica notebook code/connections-and-flat-elements.nb available with the \
arXiv sources of this article.\\n\\\\paths^3_{\\\\mathcal{B}}(1, f) & = \
\\\\left\\\\{(1f1f), (1fAf)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(1, B) & = \\\\left\
\\\\{(1fAB)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(1, F) & = \\\\left\
\\\\{(1fAF)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(A, f) & = \\\\left\
\\\\{(Af1f), (AfAf), (ABAf), (AFAf)\\\\right\\\\} \\\\displaybreak[1]\\\\\\\\\
\\n\\\\paths^3_{\\\\mathcal{B}}(A, B) & = \\\\left\\\\{(AfAB), (ABAB), \
(ABCB), (AFAB)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(A, F) & = \\\\left\
\\\\{(AfAF), (ABAF), (AFAF), (AFGF), (AFEF)\\\\right\\\\} \\\\displaybreak[1]\
\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(A, z) & = \
\\\\left\\\\{(AFGz)\\\\right\\\\} \\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\
\\\\mathcal{B}}(A, D) & = \\\\left\\\\{(ABCD), (AFED)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(G, f) & = \\\\left\
\\\\{(GFAf)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(G, B) & = \\\\left\
\\\\{(GFAB)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(G, F) & = \\\\left\
\\\\{(GFAF), (GFGF), (GFEF), (GzGF)\\\\right\\\\} \\\\displaybreak[1]\\\\\\\\\
\\n\\\\paths^3_{\\\\mathcal{B}}(G, z) & = \\\\left\\\\{(GFGz), \
(GzGz)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(G, D) & = \\\\left\
\\\\{(GFED)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(C, f) & = \\\\left\
\\\\{(CBAf)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(C, B) & = \\\\left\
\\\\{(CBAB), (CBCB), (CDCB)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(C, F) & = \\\\left\
\\\\{(CBAF), (CDEF)\\\\right\\\\} \\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\
\\\\mathcal{B}}(C, D) & = \\\\left\\\\{(CBCD), (CDCD), (CDED)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(E, f) & = \\\\left\
\\\\{(EFAf)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(E, B) & = \\\\left\
\\\\{(EFAB), (EDCB)\\\\right\\\\} \\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\
\\\\mathcal{B}}(E, F) & = \\\\left\\\\{(EFAF), (EFGF), (EFEF), \
(EDEF)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(E, z) & = \\\\left\
\\\\{(EFGz)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\\\\paths^3_{\\\\mathcal{B}}(E, D) & = \\\\left\
\\\\{(EFED), (EDCD), (EDED)\\\\right\\\\} \
\\\\displaybreak[1]\\\\\\\\\\n\"\>"], "Output",
 CellChangeTimes->{3.543761480968762*^9, 3.543761596181209*^9, 
  3.543762988488349*^9, 3.545745394933025*^9}]
}, Open  ]],

Cell["\<\
Write down the equations for the low-weight eigenspace of weight 2, \
eigenvalue 1 on A\
\>", "Text",
 CellChangeTimes->{{3.543595747601918*^9, 3.543595809925878*^9}, {
  3.543763021339168*^9, 3.5437630240660458`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"over", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], ",", "1"}], "]"}], "~", "Join", 
      "~", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "}"}]}], ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kernel", "=", 
   RowBox[{"VariableGPA4Element", "[", 
    RowBox[{"G", ",", "over", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"DepthOfBranchPoint", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"DepthOfBranchPoint", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "+", "1"}]}], "}"}], ",", "\"\<Lopsided\>\"", ",", "f"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"conditions", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"LowestWeightEigenvectorConditions", "[", 
     RowBox[{"kernel", ",", "1"}], "]"}], "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"AlgebraicNumberPolynomial", "[", 
      RowBox[{"a", ",", 
       SuperscriptBox["d", "2"]}], "]"}]}]}], "/.", 
   RowBox[{
    RowBox[{"f", "[", "p_", "]"}], "\[RuleDelayed]", 
    RowBox[{"S", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"p", "\[LeftDoubleBracket]", 
        RowBox[{";;", ";;", "2"}], "\[RightDoubleBracket]"}], "/.", 
       RowBox[{"vN", "[", "G", "]"}]}], 
      ")"}]}]}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.539966915845323*^9, 3.539966933666911*^9}, {
  3.5399669743093643`*^9, 3.539966998663568*^9}, {3.5399671037715197`*^9, 
  3.539967170823407*^9}, {3.542985777814143*^9, 3.542985779548441*^9}, {
  3.543595836623741*^9, 3.543595838039139*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"\<\"1\"\>", ",", "\<\"X\"\>", ",", "\<\"1\"\>", 
      ",", "\<\"X\"\>"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"1\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"1\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"1\"\>", 
      ",", "\<\"X\"\>"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"1\"\>", 
      ",", "\<\"X\"\>"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"W\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "2"]}], "+", 
      SuperscriptBox["d", "4"]}], ")"}], " ", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Y\"\>", ",", "\<\"g\"\>", ",", "\<\"Y\"\>", 
      ",", "\<\"g\"\>"}], "]"}]}], ",", 
   RowBox[{"S", "[", 
    RowBox[{"\<\"1\"\>", ",", "\<\"X\"\>", ",", "\<\"1\"\>", 
     ",", "\<\"X\"\>"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"W\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"W\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"g\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"g\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"g\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"g\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"g\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"g\"\>"}], "]"}]}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"1\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"1\"\>", 
      ",", "\<\"X\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"1\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"1\"\>", 
      ",", "\<\"X\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"\<\"1\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
      ",", "\<\"X\"\>"}], "]"}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"1\"\>", 
      ",", "\<\"X\"\>"}], "]"}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"W\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
      ",", "\<\"W\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"W\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
      ",", "\<\"X\"\>"}], "]"}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
      ",", "\<\"X\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
      ",", "\<\"W\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Z\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
      ",", "\<\"X\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Z\"\>", 
      ",", "\<\"W\"\>"}], "]"}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Z\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
      ",", "\<\"W\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"\<\"1\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
      ",", "\<\"X\"\>"}], "]"}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"1\"\>", 
      ",", "\<\"X\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
      ",", "\<\"X\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Z\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Z\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}], "+", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Z\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
      ",", "\<\"W\"\>"}], "]"}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
      ",", "\<\"W\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"g\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
      ",", "\<\"g\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       SuperscriptBox["d", "4"]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"g\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
      ",", "\<\"g\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"g\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"X\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"X\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"g\"\>"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"g\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"W\"\>"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"\<\"Y\"\>", ",", "\<\"W\"\>", ",", "\<\"Y\"\>", 
       ",", "\<\"g\"\>"}], "]"}]}]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.5399669339434633`*^9, 3.53996694797038*^9}, {
   3.539966990085747*^9, 3.539966999283448*^9}, 3.539967105077527*^9, {
   3.5399671615515347`*^9, 3.539967171440454*^9}, {3.542985773898913*^9, 
   3.542985780423881*^9}, 3.543595838607884*^9, 3.543598826532173*^9, 
   3.5437574910391912`*^9, 3.543762988738819*^9, 3.545745398071632*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"typesetEigenspaceEquations", ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\"\<0 & = \>\"", " ", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"#", ",", "TeXForm"}], "]"}], "<>", 
       "\"\< \\\\displaybreak[1]\\\\\\\\\\n\>\""}], "&"}], "/@", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"conditions", ",", "0"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"comment", "[", "typesetEigenspaceEquations", "]"}]}], "Input",
 CellChangeTimes->{{3.53996717753649*^9, 3.5399672321873703`*^9}, {
  3.539967262715406*^9, 3.5399672711842203`*^9}, {3.539967368799065*^9, 
  3.539967393012236*^9}, {3.542985809867114*^9, 3.542985817506855*^9}, {
  3.543763046124457*^9, 3.543763081338456*^9}}],

Cell[BoxData["\<\"% generated by the command 'typesetEigenspaceEquations' in \
the Mathematica notebook code/connections-and-flat-elements.nb available with \
the arXiv sources of this article.\\n0 & = \\\\left(d^4-5 d^2+2\\\\right) \
S(1,X,Y,X)+\\\\left(-d^4+6 d^2-3\\\\right) S(1,X,Z,X)+S(1,X,1,X) \
\\\\displaybreak[1]\\\\\\\\\\n0 & = S(Z,X,1,X)+\\\\left(d^4-5 d^2+2\\\\right) \
S(Z,X,Y,X)+\\\\left(-d^4+6 d^2-3\\\\right) S(Z,X,Z,X) \\\\displaybreak[1]\\\\\
\\\\\\n0 & = S(Y,X,1,X)+\\\\left(-d^4+6 d^2-3\\\\right) \
S(Y,X,Z,X)+\\\\left(d^4-5 d^2+2\\\\right) S(Y,X,Y,X) \
\\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(2 d^4-10 d^2+3\\\\right) \
S(Z,W,Y,W)+\\\\left(-d^4+6 d^2-2\\\\right) S(Z,W,Z,W) \\\\displaybreak[1]\\\\\
\\\\\\n0 & = \\\\left(-d^4+6 d^2-2\\\\right) S(Y,W,Z,W)+\\\\left(2 d^4-10 \
d^2+3\\\\right) S(Y,W,Y,W) \\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(d^4-3 \
d^2+1\\\\right) S(Y,g,Y,g) \\\\displaybreak[1]\\\\\\\\\\n0 & = S(1,X,1,X) \
\\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(-2 d^4+11 d^2-4\\\\right) \
S(Z,W,Z,X)+\\\\left(-2 d^4+11 d^2-4\\\\right) S(Z,X,Z,X) \
\\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(-2 d^4+11 d^2-4\\\\right) \
S(Z,X,Z,W)+\\\\left(-2 d^4+11 d^2-4\\\\right) S(Z,W,Z,W) \
\\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(2 d^4-11 d^2+5\\\\right) \
S(Y,g,Y,X)+\\\\left(2 d^4-11 d^2+5\\\\right) S(Y,W,Y,X)+\\\\left(2 d^4-11 \
d^2+5\\\\right) S(Y,X,Y,X) \\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(2 \
d^4-11 d^2+5\\\\right) S(Y,g,Y,W)+\\\\left(2 d^4-11 d^2+5\\\\right) \
S(Y,X,Y,W)+\\\\left(2 d^4-11 d^2+5\\\\right) S(Y,W,Y,W) \\\\displaybreak[1]\\\
\\\\\\\\n0 & = \\\\left(2 d^4-11 d^2+5\\\\right) S(Y,W,Y,g)+\\\\left(2 d^4-11 \
d^2+5\\\\right) S(Y,X,Y,g)+\\\\left(2 d^4-11 d^2+5\\\\right) S(Y,g,Y,g) \
\\\\displaybreak[1]\\\\\\\\\\n0 & = S(Z,X,1,X)-S(1,X,Z,X) \\\\displaybreak[1]\
\\\\\\\\\\n0 & = S(Y,X,1,X)-S(1,X,Y,X) \\\\displaybreak[1]\\\\\\\\\\n0 & = \
S(1,X,Z,X)-S(Z,X,1,X) \\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(d^4-5 \
d^2+1\\\\right) S(Z,W,Z,X)-S(Z,X,Z,W) \\\\displaybreak[1]\\\\\\\\\\n0 & = \
\\\\left(-d^4+6 d^2-4\\\\right) S(Z,X,Z,W)-S(Z,W,Z,X) \\\\displaybreak[1]\\\\\
\\\\\\n0 & = S(Y,X,Z,X)-S(Z,X,Y,X) \\\\displaybreak[1]\\\\\\\\\\n0 & = \
\\\\left(d^4-5 d^2+1\\\\right) S(Y,W,Z,X)-S(Z,X,Y,W) \
\\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(-d^4+6 d^2-4\\\\right) \
S(Y,X,Z,W)-S(Z,W,Y,X) \\\\displaybreak[1]\\\\\\\\\\n0 & = \
S(Y,W,Z,W)-S(Z,W,Y,W) \\\\displaybreak[1]\\\\\\\\\\n0 & = \
S(1,X,Y,X)-S(Y,X,1,X) \\\\displaybreak[1]\\\\\\\\\\n0 & = \
S(Z,X,Y,X)-S(Y,X,Z,X) \\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(d^4-5 \
d^2+1\\\\right) S(Z,W,Y,X)-S(Y,X,Z,W) \\\\displaybreak[1]\\\\\\\\\\n0 & = \
\\\\left(-d^4+6 d^2-4\\\\right) S(Z,X,Y,W)-S(Y,W,Z,X) \\\\displaybreak[1]\\\\\
\\\\\\n0 & = S(Z,W,Y,W)-S(Y,W,Z,W) \\\\displaybreak[1]\\\\\\\\\\n0 & = \
\\\\left(d^4-5 d^2+1\\\\right) S(Y,W,Y,X)-S(Y,X,Y,W) \
\\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(d^4-5 d^2+2\\\\right) \
S(Y,g,Y,X)-S(Y,X,Y,g) \\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(-d^4+6 \
d^2-4\\\\right) S(Y,X,Y,W)-S(Y,W,Y,X) \\\\displaybreak[1]\\\\\\\\\\n0 & = \
\\\\left(-d^4+6 d^2-3\\\\right) S(Y,g,Y,W)-S(Y,W,Y,g) \\\\displaybreak[1]\\\\\
\\\\\\n0 & = \\\\left(2 d^4-11 d^2+5\\\\right) S(Y,X,Y,g)-S(Y,g,Y,X) \
\\\\displaybreak[1]\\\\\\\\\\n0 & = \\\\left(-2 d^4+11 d^2-4\\\\right) \
S(Y,W,Y,g)-S(Y,g,Y,W) \\\\displaybreak[1]\\\\\\\\\\n\"\>"], "Output",
 CellChangeTimes->{{3.539967193570107*^9, 3.539967233627269*^9}, {
   3.539967266120926*^9, 3.53996727176834*^9}, {3.539967371934846*^9, 
   3.539967393584584*^9}, 3.542985786086505*^9, 3.542985818105435*^9, 
   3.543595840523213*^9, 3.543598828748563*^9, 3.5437574911465063`*^9, 
   3.5437629888521957`*^9, 3.543763082412321*^9, 3.5457453997011003`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Appendix A.1:  Low weight vectors for A", "Section",
 CellChangeTimes->{{3.5435955533557243`*^9, 3.543595572874544*^9}}],

Cell["\<\
Now we need some typesetting commands before we write down the low weight \
basis\
\>", "Text",
 CellChangeTimes->{{3.5435954375420713`*^9, 3.543595460172701*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ToLaTeXString", "[", "a_AlgebraicNumber", "]"}], ":=", 
  RowBox[{"AlgebraicNumberPolynomial", "[", 
   RowBox[{"a", ",", 
    SuperscriptBox["d", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToLaTeXString", "[", "i_Integer", "]"}], ":=", 
  "i"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToLaTeXString", "[", 
   RowBox[{
    RowBox[{"GPA4Matrix", "[", 
     RowBox[{"G_", ",", "over_", ",", 
      RowBox[{"{", 
       RowBox[{"up_", ",", "down_"}], "}"}], ",", "ps_", ",", "matrices_"}], 
     "]"}], ",", "base_", ",", "middle_"}], "]"}], ":=", 
  RowBox[{"ToString", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{"ToLaTeXString", ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"base", ",", "middle"}], "}"}], "/.", "matrices"}], ")"}], 
      ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], ",", "TeXForm"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.54359540241539*^9, 3.54359540264037*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToLaTeXString", "[", 
   RowBox[{
    RowBox[{"M", ":", 
     RowBox[{"GPA4Matrix", "[", 
      RowBox[{"G_", ",", "over_", ",", 
       RowBox[{"{", 
        RowBox[{"up_", ",", "down_"}], "}"}], ",", "ps_", ",", "matrices_"}], 
      "]"}]}], ",", "name_String"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"separator", ",", 
      RowBox[{"counter", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"separator", ":=", "\"\< \\\\displaybreak[1]\\\\\\\\\\n\>\""}], 
     RowBox[{"(*", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", 
         RowBox[{"++", "counter"}], "]"}], ",", "\"\< &\\n\>\"", ",", 
        "\"\< \\\\displaybreak[1]\\\\\\\\\\n\>\""}], "]"}], "*)"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{"StringJoin", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"name", "<>", "\"\<_{\>\"", "<>", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
              RowBox[{"vN", "[", "G", "]"}]}], ")"}], "<>", "\"\<,\>\"", "<>", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "/.", 
              RowBox[{"vN", "[", "G", "]"}]}], ")"}], "<>", "\"\<} & = \>\"", 
            "<>", 
            RowBox[{"ToLaTeXString", "[", 
             RowBox[{"M", ",", 
              RowBox[{"#", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"#", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], "<>",
             "separator"}], ")"}], "&"}], "/@", "matrices"}], ")"}]}], 
      ")"}]}]}], 
   RowBox[{"(*", 
    RowBox[{"<>", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OddQ", "[", "counter", "]"}], ",", "\"\< & \>\"", ",", 
       "\"\<\>\""}], "]"}]}], "*)"}], "\[IndentingNewLine]", "]"}]}]], "Input",\

 CellChangeTimes->{{3.5435948046610394`*^9, 3.543594841795389*^9}, {
  3.5437587144343643`*^9, 3.543758809921049*^9}, {3.543758870169183*^9, 
  3.5437588934449053`*^9}, {3.543759124478261*^9, 3.543759147285803*^9}}],

Cell["\<\
This typesets the low weight basis found using LowestWeightEigenspace\
\>", "Text",
 CellChangeTimes->{{3.5435954653418913`*^9, 3.543595507653186*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LowestWeightLaTeX", "[", 
   RowBox[{"G_", ",", "ps_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"lws", ",", "c", ",", "cs", ",", "basis"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"lws", "=", 
      RowBox[{
       RowBox[{"LowestWeightEigenspace", "[", 
        RowBox[{"G", ",", "ps", ",", "\[Lambda]"}], "]"}], "[", "c", "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"cs", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"lws", ",", "_c", ",", "\[Infinity]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"basis", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lws", "/.", 
           RowBox[{"#", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"_c", "\[Rule]", "0"}]}], ")"}], "&"}], "/@", "cs"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"StringJoin", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToLaTeXString", "[", 
          RowBox[{
           RowBox[{
           "basis", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"\"\<(S_{\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<})\>\""}]}], 
          "]"}], "<>", "\"\<\\\\\\\\\>\""}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "basis", "]"}]}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"LowestWeightLaTeX", "[", 
   RowBox[{"G", ",", "\"\<Lopsided\>\"", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.543758938242753*^9, 3.543758939911848*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAtlas", "::", "\<\"loading\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Loading precomputed data in \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"FusionAtlas`Data`\
bwd1v1p1v1x1p0x1duals1v1x2bwd1v1p1v1x1p0x1duals1v1x2`LowestWeightEigenspace`\\\
\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \
\\\"MT\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.543762989109477*^9, 3.545745409522964*^9}],

Cell[BoxData["\<\"% generated by the command 'LowestWeightLaTeX[G, \
\\\"Lopsided\\\", 1]' in the Mathematica notebook \
code/connections-and-flat-elements.nb available with the arXiv sources of \
this article.\\n(S_{1})_{1,1} & = \\\\left(\\n\\\\begin{array}{c}\\n \
0\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\n(S_{1})_{1,Z} & \
= \\\\left(\\n\\\\begin{array}{c}\\n d^4-5 \
d^2+2\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{1})_{1,Y} & = \
\\\\left(\\n\\\\begin{array}{c}\\n d^4-6 d^2+3\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{1})_{Z,1} & = \
\\\\left(\\n\\\\begin{array}{c}\\n d^4-5 d^2+2\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{1})_{Z,Z} & = \
\\\\left(\\n\\\\begin{array}{cc}\\n 0 & 0 \\\\\\\\\\n 0 & \
0\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\n(S_{1})_{Z,Y} & \
= \\\\left(\\n\\\\begin{array}{cc}\\n -1 & 0 \\\\\\\\\\n 0 & \
0\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\n(S_{1})_{Y,1} & \
= \\\\left(\\n\\\\begin{array}{c}\\n d^4-6 \
d^2+3\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{1})_{Y,Z} & = \
\\\\left(\\n\\\\begin{array}{cc}\\n -1 & 0 \\\\\\\\\\n 0 & 0\\n\\\\end{array}\
\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\n(S_{1})_{Y,Y} & = \
\\\\left(\\n\\\\begin{array}{ccc}\\n -2 d^4+12 d^2-8 & -1 & d^4-6 d^2+3 \
\\\\\\\\\\n d^4-6 d^2+4 & 0 & -d^4+6 d^2-3 \\\\\\\\\\n d^4-6 d^2+4 & 1 & 0\\n\
\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n\\\\\\\\(S_{2})_{1,1} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{2})_{1,Z} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{2})_{1,Y} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{2})_{Z,1} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{2})_{Z,Z} & = \
\\\\left(\\n\\\\begin{array}{cc}\\n d^4-5 d^2+1 & 2 d^4-11 d^2+3 \\\\\\\\\\n \
-d^4+5 d^2-1 & -2 d^4+11 d^2-3\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{2})_{Z,Y} & = \
\\\\left(\\n\\\\begin{array}{cc}\\n -1 & 0 \\\\\\\\\\n 0 & -d^4+5 \
d^2-1\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{2})_{Y,1} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{2})_{Y,Z} & = \
\\\\left(\\n\\\\begin{array}{cc}\\n -1 & 0 \\\\\\\\\\n 0 & -d^4+5 \
d^2-1\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{2})_{Y,Y} & = \
\\\\left(\\n\\\\begin{array}{ccc}\\n -d^4+6 d^2-4 & -1 & 0 \\\\\\\\\\n d^4-6 \
d^2+4 & 1 & 0 \\\\\\\\\\n 0 & 0 & 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n\\\\\\\\(S_{3})_{1,1} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{3})_{1,Z} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{3})_{1,Y} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{3})_{Z,1} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{3})_{Z,Z} & = \
\\\\left(\\n\\\\begin{array}{cc}\\n 0 & 0 \\\\\\\\\\n 0 & \
0\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\n(S_{3})_{Z,Y} & \
= \\\\left(\\n\\\\begin{array}{cc}\\n 0 & 0 \\\\\\\\\\n -d^4+6 d^2-4 & 0\\n\\\
\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\n(S_{3})_{Y,1} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{3})_{Y,Z} & = \
\\\\left(\\n\\\\begin{array}{cc}\\n 0 & 1 \\\\\\\\\\n 0 & \
0\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\n(S_{3})_{Y,Y} & \
= \\\\left(\\n\\\\begin{array}{ccc}\\n 0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 \\\\\\\
\\\\n 0 & 0 & 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n\\\\\\\\(S_{4})_{1,1} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{4})_{1,Z} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{4})_{1,Y} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{4})_{Z,1} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{4})_{Z,Z} & = \
\\\\left(\\n\\\\begin{array}{cc}\\n 0 & 0 \\\\\\\\\\n 0 & \
0\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\n(S_{4})_{Z,Y} & \
= \\\\left(\\n\\\\begin{array}{cc}\\n 0 & d^4-5 d^2+1 \\\\\\\\\\n 0 & \
0\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\n(S_{4})_{Y,1} & \
= \\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n(S_{4})_{Y,Z} & = \
\\\\left(\\n\\\\begin{array}{cc}\\n 0 & 0 \\\\\\\\\\n 1 & \
0\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\n(S_{4})_{Y,Y} & \
= \\\\left(\\n\\\\begin{array}{ccc}\\n 0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 \\\\\\\
\\\\n 0 & 0 & 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n\\\\\\\\\"\>"], "Output",
 CellChangeTimes->{3.5435950497024603`*^9, 3.5435954208486137`*^9, 
  3.543598842113503*^9, 3.5437574913708467`*^9, 3.543758903771925*^9, 
  3.543758940535409*^9, 3.54375915196233*^9, 3.543762989175755*^9, 
  3.5457454096088057`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Appendix A.2: Flat Generators for A", "Section",
 CellChangeTimes->{{3.543593644465384*^9, 3.543593656087673*^9}, {
  3.543595580970251*^9, 3.543595584082489*^9}}],

Cell["\<\
Write down the flatness equations on the relevant low weight spaces:\
\>", "Text",
 CellChangeTimes->{{3.543593444387663*^9, 3.5435934871308193`*^9}, {
  3.543593672407276*^9, 3.543593672895144*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lws0", "=", 
   RowBox[{"CollectGPA4Element", "[", 
    RowBox[{
     RowBox[{"GPA4Element", "[", 
      RowBox[{
       RowBox[{"LowestWeightEigenspace", "[", 
        RowBox[{"G", ",", "\"\<Lopsided\>\"", ",", "1", ",", "0"}], "]"}], 
       "[", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"0", ",", "#"}], "]"}], "&"}], "]"}], "]"}], ",", "_c", ",", 
     
     RowBox[{
      RowBox[{"ToNumberField", "[", 
       RowBox[{"#", ",", 
        RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lws1", "=", 
   RowBox[{"CollectGPA4Element", "[", 
    RowBox[{
     RowBox[{"GPA4Element", "[", 
      RowBox[{
       RowBox[{"LowestWeightEigenspace", "[", 
        RowBox[{"G", ",", "\"\<Lopsided\>\"", ",", "1", ",", "1"}], "]"}], 
       "[", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"1", ",", "#"}], "]"}], "&"}], "]"}], "]"}], ",", "_c", ",", 
     
     RowBox[{
      RowBox[{"ToNumberField", "[", 
       RowBox[{"#", ",", 
        RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flatness1", "=", 
   RowBox[{"CollectGPA4Element", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"OneStrandFlatness", "[", "lopsidedConnection1", "]"}], "[", 
      RowBox[{"lws0", ",", 
       RowBox[{"RotateOneClick", "[", "lws1", "]"}]}], "]"}], ",", "_c", ",", 
     
     RowBox[{
      RowBox[{"ToNumberField", "[", 
       RowBox[{"#", ",", 
        RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flatness2", "=", 
   RowBox[{"CollectGPA4Element", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"OneStrandFlatness", "[", "lopsidedConnection2", "]"}], "[", 
      RowBox[{"lws0", ",", 
       RowBox[{"RotateOneClick", "[", "lws1", "]"}]}], "]"}], ",", "_c", ",", 
     
     RowBox[{
      RowBox[{"ToNumberField", "[", 
       RowBox[{"#", ",", 
        RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], "&"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.5435932684102983`*^9, {3.5435988610500307`*^9, 3.543598863440198*^9}, 
   3.543757594801811*^9, {3.543759547505045*^9, 3.5437595545623407`*^9}}],

Cell["\<\
Find the flat, non-Temperley-Lieb elements; the first connection has none, \
and the second connection has a one-dimensional such space.\
\>", "Text",
 CellChangeTimes->{{3.5437576923484697`*^9, 3.5437576955165243`*^9}, {
  3.543758250642129*^9, 3.543758280256621*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindFlatGenerators", "[", 
  RowBox[{"lopsidedConnection1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.543757706438201*^9, 3.543757732604475*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.543757733222375*^9, 3.543762993577887*^9, 
  3.5457454228949537`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", "T", "}"}], "=", 
   RowBox[{"FindFlatGenerators", "[", 
    RowBox[{"lopsidedConnection2", ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.543757740573132*^9, 3.543757750517309*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"ToLaTeXString", "[", 
   RowBox[{
    RowBox[{"GPA4Matrix", "[", "T", "]"}], ",", "\"\<T\>\""}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.543758474005837*^9, 3.543758477350093*^9}, {
  3.54375929157682*^9, 3.543759292145668*^9}}],

Cell[BoxData["\<\"% generated by the command 'ToLaTeXString[GPA4Matrix[T], \\\
\"T\\\"]' in the Mathematica notebook code/connections-and-flat-elements.nb \
available with the arXiv sources of this article.\\nT_{1,1} & = \
\\\\left(\\n\\\\begin{array}{c}\\n 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{1,Z} & = \\\\left(\\n\\\\begin{array}{c}\\n \
6 d^4-32 d^2+9\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{1,Y} & = \\\\left(\\n\\\\begin{array}{c}\\n \
3 d^4-16 d^2+4\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{Z,1} & = \\\\left(\\n\\\\begin{array}{c}\\n \
6 d^4-32 d^2+9\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{Z,Z} & = \\\\left(\\n\\\\begin{array}{cc}\\n \
-5 d^4+27 d^2-9 & -8 d^4+43 d^2-13 \\\\\\\\\\n 5 d^4-27 d^2+9 & 8 d^4-43 \
d^2+13\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\nT_{Z,Y} & \
= \\\\left(\\n\\\\begin{array}{cc}\\n 4 d^4-21 d^2+4 & -2 d^4+11 d^2-4 \\\\\\\
\\\\n d^4-6 d^2+5 & 5 d^4-27 d^2+9\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{Y,1} & = \\\\left(\\n\\\\begin{array}{c}\\n \
3 d^4-16 d^2+4\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{Y,Z} & = \\\\left(\\n\\\\begin{array}{cc}\\n \
4 d^4-21 d^2+4 & d^4-5 d^2 \\\\\\\\\\n 2 d^4-11 d^2+5 & 5 d^4-27 \
d^2+9\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\nT_{Y,Y} & = \
\\\\left(\\n\\\\begin{array}{ccc}\\n 5 d^4-26 d^2+4 & 4 d^4-21 d^2+4 & 3 \
d^4-16 d^2+4 \\\\\\\\\\n 5-d^2 & 4 d^4-22 d^2+9 & -3 d^4+16 d^2-4 \\\\\\\\\\n \
-5 d^4+27 d^2-9 & -8 d^4+43 d^2-13 & 0\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\n\"\>"], "Output",
 CellChangeTimes->{3.543758294923594*^9, 3.5437584777850523`*^9, 
  3.543759293554294*^9, 3.543762993790431*^9, 3.545745423239485*^9}]
}, Open  ]],

Cell[TextData[{
 "typeset the flatness equations in ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 ": "
}], "Text",
 CellChangeTimes->{{3.5435935779756117`*^9, 3.543593585744668*^9}, {
  3.5435936832711277`*^9, 3.543593719134316*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"partitionSum", "[", "x_Plus", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Plus", "@@", "#"}], "&"}], "/@", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"List", "@@", "x"}], ",", "3", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"typesetFlatnessEquations", "[", "flatness_", "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"flatness", "\[LeftDoubleBracket]", 
      RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"path_", "\[Rule]", "value_"}], ")"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"\"\<\\cF(\>\"", "<>", 
        RowBox[{"StringJoin", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"#", "/.", 
              RowBox[{"vN", "[", "G", "]"}]}], ")"}], "&"}], "/@", 
           RowBox[{"Cases", "[", 
            RowBox[{"path", ",", "_Vertex"}], "]"}]}], ")"}]}], "<>", 
        "\"\<)\>\"", "<>", "\"\< & = \>\"", " ", "<>", 
        RowBox[{"(", 
         RowBox[{"StringJoin", "@@", 
          RowBox[{"MapIndexed", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                 "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                  ">", "1"}], ",", "\"\<\\\\\\\\ & \\quad +\>\"", ",", 
                "\"\<\>\""}], "]"}], "<>", "#1"}], "&"}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{"#", ",", "TeXForm"}], "]"}], "&"}], "/@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"partitionSum", "[", "value", "]"}], "/.", 
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
                  SubscriptBox["c", 
                   RowBox[{"i", ",", "j"}]]}]}], "/.", 
                RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
                 RowBox[{"AlgebraicNumberPolynomial", "[", 
                  RowBox[{"a", ",", 
                   SuperscriptBox["d", "2"]}], "]"}]}]}], 
               "\[IndentingNewLine]", ")"}]}], ")"}]}], "]"}]}], ")"}], "<>", 
        "\"\< \\\\displaybreak[1] \\\\\\\\ \\n\>\""}], ")"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.5435917215680323`*^9, 3.543591722216785*^9}, {
   3.543591835694586*^9, 3.543591839941887*^9}, 3.543591900702626*^9, {
   3.543591975442317*^9, 3.543591989500869*^9}, {3.543592076242301*^9, 
   3.543592080133601*^9}, 3.543593339619196*^9, {3.543594995432757*^9, 
   3.543594996008216*^9}, 3.5437576057295647`*^9, {3.543759569706648*^9, 
   3.543759635646389*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"typesetFlatnessEquations", "[", "flatness2", "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.543759643650923*^9, 3.543759648049211*^9}}],

Cell[BoxData["\<\"% generated by the command \
'typesetFlatnessEquations[flatness2]' in the Mathematica notebook \
code/connections-and-flat-elements.nb available with the arXiv sources of \
this article.\\n\\\\cF(1\\\\bar{X}\\\\hat{1}\\\\bar{X}1X) & = 0 \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(1\\\\bar{X}\\\\hat{1}\\\\bar{X}ZX) & = \
\\\\left(d^4-5 d^2+2\\\\right) c_{0,1}-c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(1\\\\bar{X}\\\\hat{1}\\\\bar{X}YX) & = \\\\left(d^4-6 \
d^2+3\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) c_{1,1} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(1\\\\bar{X}\\\\hat{Z}\\\\bar{X}1X) & = \
0 \\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(1\\\\bar{X}\\\\hat{Z}\\\\bar{X}ZX) & \
= \\\\left(-d^4+6 d^2-3\\\\right) c_{0,1}+\\\\left(-2 d^4+11 d^2-6\\\\right) \
c_{1,1}-c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(1\\\\bar{X}\\\\hat{Z}\\\\bar{X}YX) & = \\\\left(-2 d^4+12 \
d^2-7\\\\right) c_{0,1}+\\\\left(-3 d^4+17 d^2-10\\\\right) \
c_{1,1}+\\\\left(-d^4+6 d^2-4\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(1\\\\bar{X}\\\\hat{Z}\\\\bar{W}ZX) & = \\\\left(d^2-1\\\\right) \
c_{0,1}+\\\\left(d^4-6 d^2+4\\\\right) c_{1,3}+c_{1,2} \\\\displaybreak[1] \\\
\\\\\\ \\n\\\\cF(1\\\\bar{X}\\\\hat{Z}\\\\bar{W}YX) & = \\\\left(-d^4+5 d^2-3\
\\\\right) c_{0,1}+\\\\left(2 d^4-11 d^2+6\\\\right) c_{1,3}+c_{1,2} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(1\\\\bar{X}\\\\hat{Y}\\\\bar{X}1X) & = \
0 \\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(1\\\\bar{X}\\\\hat{Y}\\\\bar{X}ZX) & \
= \\\\left(1-d^2\\\\right) c_{0,1}+\\\\left(2 d^4-11 d^2+7\\\\right) \
c_{1,1}+c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(1\\\\bar{X}\\\\hat{Y}\\\\bar{X}YX) & = \\\\left(d^4-6 \
d^2+4\\\\right) c_{0,1}+\\\\left(4 d^4-23 d^2+14\\\\right) \
c_{1,1}+\\\\left(d^4-6 d^2+4\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(1\\\\bar{X}\\\\hat{Y}\\\\bar{W}ZX) & = d^2 \
c_{0,1}+c_{1,1}+c_{1,2}\\\\\\\\ & \\\\quad +-c_{1,4} \\\\displaybreak[1] \\\\\
\\\\ \\n\\\\cF(1\\\\bar{X}\\\\hat{Y}\\\\bar{W}YX) & = \\\\left(d^4-4 \
d^2+2\\\\right) c_{0,1}+\\\\left(d^4-6 d^2+3\\\\right) c_{1,1}+\\\\left(d^4-6 \
d^2+3\\\\right) c_{1,2}\\\\\\\\ & \\\\quad +-c_{1,4} \\\\displaybreak[1] \\\\\
\\\\ \\n\\\\cF(1\\\\bar{X}\\\\hat{Y}\\\\bar{g}YX) & = \
\\\\left(1-d^2\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-3\\\\right) c_{1,1} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Z\\\\bar{X}\\\\hat{1}\\\\bar{X}1X) & = \
\\\\left(d^4-5 d^2+2\\\\right) c_{0,1}-c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{1}\\\\bar{X}ZX) & = \\\\left(d^4-5 \
d^2+1\\\\right) c_{0,2}+\\\\left(-3 d^4+17 d^2-9\\\\right) c_{1,1} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Z\\\\bar{X}\\\\hat{1}\\\\bar{X}ZW) & = \
\\\\left(2 d^4-11 d^2+3\\\\right) c_{0,2}+\\\\left(-2 d^4+11 d^2-5\\\\right) \
c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{1}\\\\bar{X}YX) & = \\\\left(-4 d^4+23 \
d^2-14\\\\right) c_{1,1}-c_{0,1}-c_{0,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{1}\\\\bar{X}YW) & = \\\\left(d^4-5 \
d^2+1\\\\right) c_{0,4}+\\\\left(-2 d^4+11 d^2-6\\\\right) c_{1,1} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Z\\\\bar{X}\\\\hat{Z}\\\\bar{X}1X) & = \
\\\\left(-d^4+6 d^2-3\\\\right) c_{0,1}+\\\\left(-2 d^4+11 d^2-6\\\\right) \
c_{1,1}-c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{Z}\\\\bar{X}ZX) & = \\\\left(d^4-6 \
d^2+3\\\\right) c_{0,2}+\\\\left(-6 d^4+34 d^2-19\\\\right) \
c_{1,1}+\\\\left(-3 d^4+17 d^2-9\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\
\\ \\n\\\\cF(Z\\\\bar{X}\\\\hat{Z}\\\\bar{X}ZW) & = \\\\left(d^4-5 \
d^2+2\\\\right) c_{0,2}+\\\\left(-3 d^4+17 d^2-9\\\\right) \
c_{1,1}+\\\\left(-2 d^4+11 d^2-5\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\
\\ \\n\\\\cF(Z\\\\bar{X}\\\\hat{Z}\\\\bar{X}YX) & = \\\\left(3 d^4-17 \
d^2+10\\\\right) c_{0,1}+\\\\left(3 d^4-17 d^2+10\\\\right) \
c_{0,2}+\\\\left(2 d^4-11 d^2+6\\\\right) c_{0,3}\\\\\\\\ & \\\\quad \
+\\\\left(-9 d^4+51 d^2-29\\\\right) c_{1,1}+\\\\left(-4 d^4+23 \
d^2-14\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Z\\\\bar{X}\\\
\\hat{Z}\\\\bar{X}YW) & = \\\\left(-d^4+5 d^2-2\\\\right) \
c_{0,2}+\\\\left(d^4-6 d^2+4\\\\right) c_{0,4}+\\\\left(-3 d^4+17 \
d^2-10\\\\right) c_{1,1}\\\\\\\\ & \\\\quad +\\\\left(-2 d^4+11 \
d^2-6\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{Z}\\\\bar{W}ZX) & = \\\\left(d^4-5 \
d^2+2\\\\right) c_{0,2}+\\\\left(2 d^4-11 d^2+5\\\\right) c_{1,2}+\\\\left(3 \
d^4-17 d^2+10\\\\right) c_{1,3} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{Z}\\\\bar{W}ZW) & = \\\\left(d^4-6 \
d^2+2\\\\right) c_{0,2}+\\\\left(2 d^4-11 d^2+4\\\\right) \
c_{1,2}+\\\\left(d^4-6 d^2+4\\\\right) c_{1,3} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{Z}\\\\bar{W}YX) & = \\\\left(d^4-6 \
d^2+4\\\\right) c_{0,1}+\\\\left(d^4-6 d^2+4\\\\right) c_{0,2}+\\\\left(d^4-5 \
d^2+3\\\\right) c_{0,3}\\\\\\\\ & \\\\quad +\\\\left(2 d^4-11 d^2+5\\\\right) \
c_{1,2}+\\\\left(4 d^4-23 d^2+13\\\\right) c_{1,3} \\\\displaybreak[1] \\\\\\\
\\ \\n\\\\cF(Z\\\\bar{X}\\\\hat{Z}\\\\bar{W}YW) & = d^2 \
\\\\left(-c_{0,2}\\\\right)+\\\\left(d^4-5 d^2+2\\\\right) \
c_{1,2}+c_{0,4}\\\\\\\\ & \\\\quad +\\\\left(d^4-6 d^2+4\\\\right) c_{1,3} \\\
\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Z\\\\bar{X}\\\\hat{Y}\\\\bar{X}1X) & = \
\\\\left(1-d^2\\\\right) c_{0,1}+\\\\left(2 d^4-11 d^2+7\\\\right) \
c_{1,1}+c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{Y}\\\\bar{X}ZX) & = \\\\left(-2 d^4+11 \
d^2-4\\\\right) c_{0,2}+\\\\left(9 d^4-51 d^2+28\\\\right) c_{1,1}+\\\\left(3 \
d^4-17 d^2+9\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{Y}\\\\bar{X}ZW) & = \\\\left(-3 d^4+16 \
d^2-5\\\\right) c_{0,2}+\\\\left(5 d^4-28 d^2+14\\\\right) c_{1,1}+\\\\left(2 \
d^4-11 d^2+5\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{Y}\\\\bar{X}YX) & = \\\\left(-3 d^4+17 \
d^2-9\\\\right) c_{0,1}+\\\\left(-3 d^4+17 d^2-9\\\\right) \
c_{0,2}+\\\\left(-2 d^4+11 d^2-6\\\\right) c_{0,3}\\\\\\\\ & \\\\quad \
+\\\\left(13 d^4-74 d^2+43\\\\right) c_{1,1}+\\\\left(4 d^4-23 \
d^2+14\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Z\\\\bar{X}\\\
\\hat{Y}\\\\bar{X}YW) & = \\\\left(d^4-5 d^2+2\\\\right) c_{0,2}+\\\\left(-2 \
d^4+11 d^2-5\\\\right) c_{0,4}+\\\\left(5 d^4-28 d^2+16\\\\right) c_{1,1}\\\\\
\\\\ & \\\\quad +\\\\left(2 d^4-11 d^2+6\\\\right) c_{1,2} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Z\\\\bar{X}\\\\hat{Y}\\\\bar{W}ZX) & = \
d^2 \\\\left(-c_{0,2}\\\\right)+\\\\left(d^4-6 d^2+4\\\\right) \
c_{1,1}+\\\\left(d^4-6 d^2+4\\\\right) c_{1,2}\\\\\\\\ & \\\\quad \
+\\\\left(-2 d^4+11 d^2-5\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{Y}\\\\bar{W}ZW) & = \\\\left(d^4-4 \
d^2+1\\\\right) c_{0,2}+c_{1,1}+c_{1,2}\\\\\\\\ & \\\\quad +\\\\left(-2 \
d^4+11 d^2-4\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{Y}\\\\bar{W}YX) & = \\\\left(-d^4+5 \
d^2-3\\\\right) c_{0,1}+\\\\left(-d^4+5 d^2-3\\\\right) \
c_{0,2}+\\\\left(-d^4+6 d^2-3\\\\right) c_{0,3}\\\\\\\\ & \\\\quad \
+\\\\left(2 d^4-11 d^2+6\\\\right) c_{1,1}+\\\\left(2 d^4-11 d^2+6\\\\right) \
c_{1,2}+\\\\left(-2 d^4+11 d^2-5\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\
\\ \\n\\\\cF(Z\\\\bar{X}\\\\hat{Y}\\\\bar{W}YW) & = \\\\left(d^2-1\\\\right) \
c_{0,4}+\\\\left(d^4-6 d^2+2\\\\right) c_{0,2}+c_{1,1}\\\\\\\\ & \\\\quad +\\\
\\left(-d^4+5 d^2-2\\\\right) c_{1,4}+c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{Y}\\\\bar{g}YX) & = \\\\left(-d^4+6 \
d^2-3\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-3\\\\right) \
c_{0,2}+\\\\left(-d^4+6 d^2-3\\\\right) c_{0,3}\\\\\\\\ & \\\\quad \
+\\\\left(-2 d^4+11 d^2-6\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{X}\\\\hat{Y}\\\\bar{g}YW) & = \\\\left(d^4-6 \
d^2+2\\\\right) c_{0,2}+\\\\left(-d^4+5 d^2-2\\\\right) \
c_{0,4}+\\\\left(-d^4+6 d^2-3\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Z}\\\\bar{X}1X) & = \\\\left(d^4-5 \
d^2+3\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) c_{1,2}+\\\\left(3 \
d^4-17 d^2+9\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Z}\\\\bar{X}ZX) & = \\\\left(-d^4+6 \
d^2-3\\\\right) c_{0,2}+\\\\left(-3 d^4+17 d^2-9\\\\right) c_{1,2}+\\\\left(6 \
d^4-34 d^2+19\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Z}\\\\bar{X}ZW) & = \\\\left(-d^4+5 \
d^2-2\\\\right) c_{0,2}+\\\\left(-2 d^4+11 d^2-5\\\\right) c_{1,2}+\\\\left(3 \
d^4-17 d^2+9\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Z}\\\\bar{X}YX) & = \\\\left(-4 d^4+23 \
d^2-13\\\\right) c_{0,1}+\\\\left(-4 d^4+23 d^2-13\\\\right) \
c_{0,2}+\\\\left(-3 d^4+17 d^2-10\\\\right) c_{0,3}\\\\\\\\ & \\\\quad \
+\\\\left(-3 d^4+17 d^2-10\\\\right) c_{1,2}+\\\\left(9 d^4-51 \
d^2+28\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Z\\\\bar{W}\\\
\\hat{Z}\\\\bar{X}YW) & = \\\\left(-2 d^4+11 d^2-6\\\\right) \
c_{0,4}+\\\\left(-2 d^4+11 d^2-5\\\\right) c_{1,2}+c_{0,2}\\\\\\\\ & \\\\quad \
+\\\\left(3 d^4-17 d^2+10\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Z}\\\\bar{W}ZX) & = \\\\left(d^4-5 \
d^2+1\\\\right) c_{0,2}+\\\\left(2 d^4-11 d^2+4\\\\right) c_{1,2} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Z\\\\bar{W}\\\\hat{Z}\\\\bar{W}ZW) & = \
\\\\left(2 d^4-11 d^2+3\\\\right) c_{0,2}+\\\\left(3 d^4-16 d^2+5\\\\right) \
c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Z}\\\\bar{W}YX) & = \\\\left(-2 d^4+11 \
d^2-6\\\\right) c_{0,1}+\\\\left(-2 d^4+11 d^2-6\\\\right) \
c_{0,2}+\\\\left(-2 d^4+11 d^2-6\\\\right) c_{0,3}\\\\\\\\ & \\\\quad \
+\\\\left(d^4-6 d^2+3\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Z}\\\\bar{W}YW) & = \\\\left(d^4-5 \
d^2+2\\\\right) c_{0,2}+\\\\left(-d^4+6 d^2-3\\\\right) \
c_{0,4}+\\\\left(d^4-5 d^2+2\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Y}\\\\bar{X}1X) & = \\\\left(-d^4+6 \
d^2-3\\\\right) c_{0,1}+\\\\left(-3 d^4+17 d^2-9\\\\right) \
c_{1,1}+\\\\left(-3 d^4+17 d^2-9\\\\right) c_{1,2}\\\\\\\\ & \\\\quad \
+\\\\left(-3 d^4+17 d^2-10\\\\right) c_{1,3} \\\\displaybreak[1] \\\\\\\\ \\n\
\\\\cF(Z\\\\bar{W}\\\\hat{Y}\\\\bar{X}ZX) & = \\\\left(d^4-6 d^2+3\\\\right) \
c_{0,2}+\\\\left(-6 d^4+34 d^2-19\\\\right) c_{1,1}+\\\\left(-6 d^4+34 d^2-19\
\\\\right) c_{1,2}\\\\\\\\ & \\\\quad +\\\\left(-6 d^4+34 d^2-19\\\\right) \
c_{1,3} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Y}\\\\bar{X}ZW) & = \\\\left(d^4-5 \
d^2+2\\\\right) c_{0,2}+\\\\left(-3 d^4+17 d^2-9\\\\right) \
c_{1,1}+\\\\left(-3 d^4+17 d^2-9\\\\right) c_{1,2}\\\\\\\\ & \\\\quad \
+\\\\left(-3 d^4+17 d^2-9\\\\right) c_{1,3} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Y}\\\\bar{X}YX) & = \\\\left(4 d^4-23 \
d^2+14\\\\right) c_{0,1}+\\\\left(4 d^4-23 d^2+14\\\\right) \
c_{0,2}+\\\\left(4 d^4-23 d^2+13\\\\right) c_{0,3}\\\\\\\\ & \\\\quad \
+\\\\left(-9 d^4+51 d^2-28\\\\right) c_{1,1}+\\\\left(-9 d^4+51 \
d^2-28\\\\right) c_{1,2}+\\\\left(-7 d^4+40 d^2-23\\\\right) c_{1,3} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Z\\\\bar{W}\\\\hat{Y}\\\\bar{X}YW) & = \
\\\\left(-d^4+6 d^2-3\\\\right) c_{0,2}+\\\\left(d^4-6 d^2+5\\\\right) \
c_{0,4}+\\\\left(-3 d^4+17 d^2-10\\\\right) c_{1,1}\\\\\\\\ & \\\\quad \
+\\\\left(-3 d^4+17 d^2-10\\\\right) c_{1,2}+\\\\left(-3 d^4+17 \
d^2-9\\\\right) c_{1,3} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Y}\\\\bar{W}ZX) & = \\\\left(-d^4+5 \
d^2-1\\\\right) c_{0,2}+\\\\left(-2 d^4+11 d^2-4\\\\right) c_{1,2} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Z\\\\bar{W}\\\\hat{Y}\\\\bar{W}ZW) & = \
\\\\left(-2 d^4+11 d^2-3\\\\right) c_{0,2}+\\\\left(-3 d^4+16 d^2-5\\\\right) \
c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Y}\\\\bar{W}YX) & = \\\\left(2 d^4-11 \
d^2+6\\\\right) c_{0,1}+\\\\left(2 d^4-11 d^2+6\\\\right) c_{0,2}+\\\\left(2 \
d^4-11 d^2+6\\\\right) c_{0,3}\\\\\\\\ & \\\\quad +\\\\left(-d^4+6 \
d^2-3\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Y}\\\\bar{W}YW) & = \\\\left(-d^4+5 \
d^2-2\\\\right) c_{0,2}+\\\\left(d^4-6 d^2+3\\\\right) \
c_{0,4}+\\\\left(-d^4+5 d^2-2\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Y}\\\\bar{g}YX) & = \\\\left(d^4-6 \
d^2+4\\\\right) c_{0,1}+\\\\left(d^4-6 d^2+4\\\\right) c_{0,2}+\\\\left(2 \
d^4-11 d^2+6\\\\right) c_{0,3}\\\\\\\\ & \\\\quad +\\\\left(d^4-6 \
d^2+4\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Z\\\\bar{W}\\\\hat{Y}\\\\bar{g}YW) & = \\\\left(-d^4+5 \
d^2-2\\\\right) c_{0,2}+\\\\left(d^4-6 d^2+3\\\\right) c_{1,1}+c_{0,4} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{X}\\\\hat{1}\\\\bar{X}1X) & = \
\\\\left(d^4-6 d^2+3\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) \
c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{1}\\\\bar{X}ZX) & = \\\\left(-4 d^4+23 \
d^2-14\\\\right) c_{1,1}-c_{0,1}-c_{0,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{1}\\\\bar{X}ZW) & = \\\\left(-3 d^4+17 \
d^2-10\\\\right) c_{1,1}+c_{0,3} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{1}\\\\bar{X}YX) & = \\\\left(-2 d^4+12 \
d^2-8\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) c_{0,2}+\\\\left(-7 \
d^4+40 d^2-24\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{1}\\\\bar{X}YW) & = \\\\left(-4 d^4+23 \
d^2-14\\\\right) c_{1,1}-c_{0,1}-c_{0,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{1}\\\\bar{X}Yg) & = \\\\left(d^4-6 \
d^2+3\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) c_{1,1} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{X}\\\\hat{Z}\\\\bar{X}1X) & = \
\\\\left(-2 d^4+12 d^2-7\\\\right) c_{0,1}+\\\\left(-3 d^4+17 \
d^2-10\\\\right) c_{1,1}+\\\\left(-d^4+6 d^2-4\\\\right) c_{1,2} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{X}\\\\hat{Z}\\\\bar{X}ZX) & = \
\\\\left(3 d^4-17 d^2+10\\\\right) c_{0,1}+\\\\left(3 d^4-17 d^2+10\\\\right) \
c_{0,2}+\\\\left(-d^4+6 d^2-4\\\\right) c_{0,4}\\\\\\\\ & \\\\quad \
+\\\\left(-9 d^4+51 d^2-29\\\\right) c_{1,1}+\\\\left(-4 d^4+23 \
d^2-14\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{X}\\\
\\hat{Z}\\\\bar{X}ZW) & = \\\\left(-3 d^4+17 d^2-10\\\\right) \
c_{0,3}+\\\\left(-6 d^4+34 d^2-19\\\\right) c_{1,1}-c_{0,2}\\\\\\\\ & \
\\\\quad +\\\\left(-3 d^4+17 d^2-10\\\\right) c_{1,2} \\\\displaybreak[1] \
\\\\\\\\ \\n\\\\cF(Y\\\\bar{X}\\\\hat{Z}\\\\bar{X}YX) & = \\\\left(15 d^4-85 \
d^2+48\\\\right) c_{0,1}+\\\\left(6 d^4-34 d^2+19\\\\right) \
c_{0,2}+\\\\left(-13 d^4+74 d^2-43\\\\right) c_{1,1}\\\\\\\\ & \\\\quad \
+\\\\left(-7 d^4+40 d^2-24\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \\n\
\\\\cF(Y\\\\bar{X}\\\\hat{Z}\\\\bar{X}YW) & = \\\\left(4 d^4-23 \
d^2+13\\\\right) c_{0,1}+\\\\left(3 d^4-17 d^2+9\\\\right) \
c_{0,2}+\\\\left(-7 d^4+40 d^2-23\\\\right) c_{1,1}\\\\\\\\ & \\\\quad \
+\\\\left(-4 d^4+23 d^2-14\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \\n\
\\\\cF(Y\\\\bar{X}\\\\hat{Z}\\\\bar{X}Yg) & = \\\\left(-3 d^4+17 \
d^2-10\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) \
c_{1,1}+\\\\left(-d^4+6 d^2-4\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Z}\\\\bar{W}ZX) & = \\\\left(2 d^4-11 \
d^2+6\\\\right) c_{0,1}+\\\\left(2 d^4-11 d^2+6\\\\right) c_{0,2}+\\\\left(-2 \
d^4+11 d^2-5\\\\right) c_{0,4}\\\\\\\\ & \\\\quad +\\\\left(d^4-6 \
d^2+4\\\\right) c_{1,2}+\\\\left(4 d^4-23 d^2+14\\\\right) c_{1,3} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{X}\\\\hat{Z}\\\\bar{W}ZW) & = \
\\\\left(-2 d^4+11 d^2-4\\\\right) c_{0,2}+\\\\left(-2 d^4+11 d^2-6\\\\right) \
c_{0,3}+\\\\left(5 d^2-d^4\\\\right) c_{1,2}\\\\\\\\ & \\\\quad +\\\\left(3 \
d^4-17 d^2+10\\\\right) c_{1,3} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Z}\\\\bar{W}YX) & = \\\\left(6 d^4-35 \
d^2+20\\\\right) c_{0,1}+\\\\left(2 d^4-12 d^2+7\\\\right) \
c_{0,2}+\\\\left(d^4-6 d^2+4\\\\right) c_{1,2}\\\\\\\\ & \\\\quad +\\\\left(6 \
d^4-34 d^2+19\\\\right) c_{1,3} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Z}\\\\bar{W}YW) & = \\\\left(2 d^4-11 \
d^2+6\\\\right) c_{0,1}+\\\\left(d^4-5 d^2+3\\\\right) \
c_{0,2}+c_{1,2}\\\\\\\\ & \\\\quad +\\\\left(3 d^4-17 d^2+10\\\\right) \
c_{1,3} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Z}\\\\bar{W}Yg) & = \\\\left(-d^4+7 \
d^2-4\\\\right) c_{0,1}+\\\\left(d^4-6 d^2+3\\\\right) c_{1,3} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{X}1X) & = \
\\\\left(d^4-6 d^2+4\\\\right) c_{0,1}+\\\\left(4 d^4-23 d^2+14\\\\right) \
c_{1,1}+\\\\left(d^4-6 d^2+4\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{X}ZX) & = \\\\left(-3 d^4+17 \
d^2-9\\\\right) c_{0,1}+\\\\left(-3 d^4+17 d^2-9\\\\right) \
c_{0,2}+\\\\left(d^4-6 d^2+4\\\\right) c_{0,4}\\\\\\\\ & \\\\quad \
+\\\\left(13 d^4-74 d^2+43\\\\right) c_{1,1}+\\\\left(4 d^4-23 \
d^2+14\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{X}\\\
\\hat{Y}\\\\bar{X}ZW) & = \\\\left(3 d^4-17 d^2+9\\\\right) \
c_{0,3}+\\\\left(9 d^4-51 d^2+29\\\\right) c_{1,1}+c_{0,2}\\\\\\\\ & \\\\quad \
+\\\\left(3 d^4-17 d^2+10\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{X}YX) & = \\\\left(-13 d^4+73 d^2-40\\\
\\right) c_{0,1}+\\\\left(-5 d^4+28 d^2-15\\\\right) c_{0,2}+\\\\left(20 \
d^4-114 d^2+67\\\\right) c_{1,1}\\\\\\\\ & \\\\quad +\\\\left(7 d^4-40 d^2+24\
\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{X}YW) & = \\\\left(-4 d^4+23 \
d^2-12\\\\right) c_{0,1}+\\\\left(-3 d^4+17 d^2-8\\\\right) \
c_{0,2}+\\\\left(11 d^4-63 d^2+37\\\\right) c_{1,1}\\\\\\\\ & \\\\quad \
+\\\\left(4 d^4-23 d^2+14\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{X}Yg) & = \\\\left(2 d^4-11 \
d^2+7\\\\right) c_{0,1}+\\\\left(2 d^4-12 d^2+8\\\\right) \
c_{1,1}+\\\\left(d^4-6 d^2+4\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{W}ZX) & = \\\\left(-2 d^4+11 \
d^2-5\\\\right) c_{0,1}+\\\\left(-2 d^4+11 d^2-5\\\\right) \
c_{0,2}+\\\\left(d^4-6 d^2+3\\\\right) c_{0,4}\\\\\\\\ & \\\\quad \
+\\\\left(d^4-6 d^2+5\\\\right) c_{1,1}+\\\\left(d^4-6 d^2+5\\\\right) \
c_{1,2}+\\\\left(-d^4+6 d^2-4\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{W}ZW) & = \\\\left(d^4-5 \
d^2+2\\\\right) c_{0,2}+\\\\left(2 d^4-11 d^2+5\\\\right) \
c_{0,3}+\\\\left(d^4-6 d^2+4\\\\right) c_{1,1}\\\\\\\\ & \\\\quad \
+\\\\left(d^4-6 d^2+4\\\\right) c_{1,2}+\\\\left(d^4-5 d^2\\\\right) c_{1,4} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{W}YX) & = \
\\\\left(-4 d^4+22 d^2-13\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) \
c_{0,2}+\\\\left(3 d^4-17 d^2+9\\\\right) c_{1,1}\\\\\\\\ & \\\\quad \
+\\\\left(3 d^4-17 d^2+9\\\\right) c_{1,2}+\\\\left(-d^4+6 d^2-4\\\\right) \
c_{1,4} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{W}YW) & = \\\\left(-d^4+7 \
d^2-4\\\\right) c_{0,1}+\\\\left(d^4-6 d^2+4\\\\right) \
c_{1,1}-c_{0,2}\\\\\\\\ & \\\\quad +\\\\left(d^4-6 d^2+4\\\\right) \
c_{1,2}-c_{1,4} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{W}Yg) & = \\\\left(d^4-6 \
d^2+3\\\\right) c_{0,1}+\\\\left(d^4-5 d^2+2\\\\right) c_{1,1}+\\\\left(d^4-5 \
d^2+2\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{g}YX) & = \\\\left(-3 d^4+17 \
d^2-9\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-3\\\\right) c_{0,2}+\\\\left(-3 \
d^4+17 d^2-9\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{g}YW) & = \\\\left(-d^4+6 \
d^2-3\\\\right) c_{0,1}+\\\\left(-d^4+5 d^2-2\\\\right) c_{0,2}+\\\\left(-2 \
d^4+11 d^2-6\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{X}\\\\hat{Y}\\\\bar{g}Yg) & = \\\\left(1-d^2\\\\right) \
c_{0,1}+\\\\left(-d^4+6 d^2-3\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{W}\\\\hat{Z}\\\\bar{X}1X) & = \\\\left(4 d^4-23 \
d^2+13\\\\right) c_{0,1}+\\\\left(-3 d^4+17 d^2-9\\\\right) \
c_{1,2}+\\\\left(6 d^4-34 d^2+19\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\
\\ \\n\\\\cF(Y\\\\bar{W}\\\\hat{Z}\\\\bar{X}ZX) & = \\\\left(-6 d^4+34 d^2-19\
\\\\right) c_{0,1}+\\\\left(-6 d^4+34 d^2-19\\\\right) c_{0,2}+\\\\left(3 \
d^4-17 d^2+10\\\\right) c_{0,4}\\\\\\\\ & \\\\quad +\\\\left(-4 d^4+23 d^2-14\
\\\\right) c_{1,2}+\\\\left(13 d^4-74 d^2+42\\\\right) c_{1,4} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{W}\\\\hat{Z}\\\\bar{X}ZW) & = \
\\\\left(d^4-6 d^2+4\\\\right) c_{0,2}+\\\\left(6 d^4-34 d^2+19\\\\right) \
c_{0,3}+\\\\left(-3 d^4+17 d^2-9\\\\right) c_{1,2}\\\\\\\\ & \\\\quad \
+\\\\left(9 d^4-51 d^2+28\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{W}\\\\hat{Z}\\\\bar{X}YX) & = \\\\left(-25 d^4+142 \
d^2-81\\\\right) c_{0,1}+\\\\left(-9 d^4+51 d^2-29\\\\right) \
c_{0,2}+\\\\left(-6 d^4+34 d^2-19\\\\right) c_{1,2}\\\\\\\\ & \\\\quad \
+\\\\left(19 d^4-108 d^2+61\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{W}\\\\hat{Z}\\\\bar{X}YW) & = \\\\left(-7 d^4+40 \
d^2-23\\\\right) c_{0,1}+\\\\left(-4 d^4+23 d^2-13\\\\right) \
c_{0,2}+\\\\left(-3 d^4+17 d^2-9\\\\right) c_{1,2}\\\\\\\\ & \\\\quad \
+\\\\left(10 d^4-57 d^2+33\\\\right) c_{1,4} \\\\displaybreak[1] \\\\\\\\ \\n\
\\\\cF(Y\\\\bar{W}\\\\hat{Z}\\\\bar{X}Yg) & = \\\\left(5 d^4-28 \
d^2+16\\\\right) c_{0,1}+\\\\left(3 d^4-17 d^2+9\\\\right) c_{1,4} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{W}\\\\hat{Z}\\\\bar{W}ZX) & = \
\\\\left(-3 d^4+17 d^2-10\\\\right) c_{0,1}+\\\\left(-3 d^4+17 \
d^2-10\\\\right) c_{0,2}+\\\\left(3 d^4-17 d^2+9\\\\right) c_{0,4}\\\\\\\\ & \
\\\\quad +\\\\left(d^4-6 d^2+4\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{W}\\\\hat{Z}\\\\bar{W}ZW) & = \\\\left(2 d^4-11 \
d^2+5\\\\right) c_{0,2}+\\\\left(3 d^4-17 d^2+10\\\\right) c_{0,3}+\\\\left(2 \
d^4-11 d^2+5\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{W}\\\\hat{Z}\\\\bar{W}YX) & = \\\\left(-10 d^4+57 d^2-33\\\
\\right) c_{0,1}+\\\\left(-3 d^4+17 d^2-10\\\\right) c_{0,2}+\\\\left(d^4-6 \
d^2+5\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{W}\\\\hat{Z}\\\\bar{W}YW) & = \\\\left(-3 d^4+17 \
d^2-10\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) \
c_{0,2}+\\\\left(d^4-6 d^2+4\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{W}\\\\hat{Z}\\\\bar{W}Yg) & = \\\\left(2 d^4-11 \
d^2+6\\\\right) c_{0,1}+c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{W}\\\\hat{Y}\\\\bar{X}1X) & = \\\\left(-4 d^4+23 \
d^2-13\\\\right) c_{0,1}+\\\\left(-6 d^4+34 d^2-19\\\\right) \
c_{1,1}+\\\\left(-6 d^4+34 d^2-19\\\\right) c_{1,2}\\\\\\\\ & \\\\quad \
+\\\\left(-6 d^4+34 d^2-19\\\\right) c_{1,3} \\\\displaybreak[1] \\\\\\\\ \\n\
\\\\cF(Y\\\\bar{W}\\\\hat{Y}\\\\bar{X}ZX) & = \\\\left(7 d^4-40 \
d^2+23\\\\right) c_{0,1}+\\\\left(7 d^4-40 d^2+23\\\\right) \
c_{0,2}+\\\\left(-4 d^4+23 d^2-14\\\\right) c_{0,4}\\\\\\\\ & \\\\quad \
+\\\\left(-13 d^4+74 d^2-42\\\\right) c_{1,1}+\\\\left(-13 d^4+74 \
d^2-42\\\\right) c_{1,2}+\\\\left(-10 d^4+57 d^2-33\\\\right) c_{1,3} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{W}\\\\hat{Y}\\\\bar{X}ZW) & = \
\\\\left(-d^4+6 d^2-5\\\\right) c_{0,2}+\\\\left(-7 d^4+40 d^2-23\\\\right) \
c_{0,3}+\\\\left(-9 d^4+51 d^2-28\\\\right) c_{1,1}\\\\\\\\ & \\\\quad \
+\\\\left(-9 d^4+51 d^2-28\\\\right) c_{1,2}+\\\\left(-6 d^4+34 \
d^2-19\\\\right) c_{1,3} \\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{W}\\\
\\hat{Y}\\\\bar{X}YX) & = \\\\left(30 d^4-171 d^2+98\\\\right) \
c_{0,1}+\\\\left(10 d^4-57 d^2+33\\\\right) c_{0,2}+\\\\left(-19 d^4+108 \
d^2-61\\\\right) c_{1,1}\\\\\\\\ & \\\\quad +\\\\left(-19 d^4+108 \
d^2-61\\\\right) c_{1,2}+\\\\left(-13 d^4+74 d^2-42\\\\right) c_{1,3} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{W}\\\\hat{Y}\\\\bar{X}YW) & = \
\\\\left(9 d^4-51 d^2+29\\\\right) c_{0,1}+\\\\left(4 d^4-23 d^2+14\\\\right) \
c_{0,2}+\\\\left(-10 d^4+57 d^2-33\\\\right) c_{1,1}\\\\\\\\ & \\\\quad \
+\\\\left(-10 d^4+57 d^2-33\\\\right) c_{1,2}+\\\\left(-6 d^4+34 \
d^2-19\\\\right) c_{1,3} \\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{W}\\\
\\hat{Y}\\\\bar{X}Yg) & = \\\\left(-6 d^4+34 d^2-19\\\\right) \
c_{0,1}+\\\\left(-3 d^4+17 d^2-9\\\\right) c_{1,1}+\\\\left(-3 d^4+17 d^2-9\\\
\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{W}\\\\hat{Y}\
\\\\bar{W}ZX) & = \\\\left(3 d^4-17 d^2+10\\\\right) c_{0,1}+\\\\left(3 \
d^4-17 d^2+10\\\\right) c_{0,2}+\\\\left(-3 d^4+17 d^2-9\\\\right) \
c_{0,4}\\\\\\\\ & \\\\quad +\\\\left(-d^4+6 d^2-4\\\\right) c_{1,2} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{W}\\\\hat{Y}\\\\bar{W}ZW) & = \
\\\\left(-2 d^4+11 d^2-5\\\\right) c_{0,2}+\\\\left(-3 d^4+17 \
d^2-10\\\\right) c_{0,3}+\\\\left(-2 d^4+11 d^2-5\\\\right) c_{1,2} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{W}\\\\hat{Y}\\\\bar{W}YX) & = \
\\\\left(10 d^4-57 d^2+33\\\\right) c_{0,1}+\\\\left(3 d^4-17 \
d^2+10\\\\right) c_{0,2}+\\\\left(-d^4+6 d^2-5\\\\right) c_{1,2} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{W}\\\\hat{Y}\\\\bar{W}YW) & = \
\\\\left(3 d^4-17 d^2+10\\\\right) c_{0,1}+\\\\left(d^4-6 d^2+4\\\\right) \
c_{0,2}+\\\\left(-d^4+6 d^2-4\\\\right) c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{W}\\\\hat{Y}\\\\bar{W}Yg) & = \\\\left(-2 d^4+11 \
d^2-6\\\\right) c_{0,1}-c_{1,2} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{W}\\\\hat{Y}\\\\bar{g}YX) & = \\\\left(5 d^4-29 \
d^2+17\\\\right) c_{0,1}+\\\\left(d^4-6 d^2+4\\\\right) c_{0,2}+\\\\left(3 \
d^4-17 d^2+10\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{W}\\\\hat{Y}\\\\bar{g}YW) & = \\\\left(2 d^4-11 \
d^2+6\\\\right) c_{0,1}+\\\\left(3 d^4-17 d^2+9\\\\right) c_{1,1}+c_{0,2} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{W}\\\\hat{Y}\\\\bar{g}Yg) & = \
\\\\left(-d^4+6 d^2-3\\\\right) c_{0,1}+\\\\left(d^4-6 d^2+4\\\\right) \
c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{X}1X) & = \\\\left(d^4-6 \
d^2+3\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) c_{1,1} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{X}ZX) & = \
\\\\left(-d^4+6 d^2-4\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) \
c_{0,2}+\\\\left(2 d^4-11 d^2+5\\\\right) c_{0,4}\\\\\\\\ & \\\\quad \
+\\\\left(-3 d^4+17 d^2-10\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \\n\
\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{X}ZW) & = \\\\left(2 d^4-11 \
d^2+4\\\\right) c_{0,2}+\\\\left(d^4-6 d^2+4\\\\right) c_{0,3}+\\\\left(-3 \
d^4+17 d^2-9\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{X}YX) & = \\\\left(-4 d^4+23 \
d^2-14\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) c_{0,2}+\\\\left(-4 \
d^4+23 d^2-14\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{X}YW) & = \\\\left(-d^4+6 \
d^2-4\\\\right) c_{0,1}+\\\\left(-3 d^4+17 d^2-10\\\\right) c_{1,1}-c_{0,2} \
\\\\displaybreak[1] \\\\\\\\ \\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{X}Yg) & = \
\\\\left(d^4-6 d^2+3\\\\right) c_{0,1}+\\\\left(-d^4+6 d^2-4\\\\right) \
c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{W}ZX) & = -c_{0,1}-c_{0,2}+c_{0,4}\\\\\
\\\\ & \\\\quad +-c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{W}ZW) & = \\\\left(-d^4+5 \
d^2-1\\\\right) c_{0,2}+c_{0,3}-c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{W}YX) & = \\\\left(-2 d^4+10 \
d^2-5\\\\right) c_{0,1}+\\\\left(-d^4+5 d^2-2\\\\right) \
c_{0,2}+\\\\left(-d^4+6 d^2-3\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{W}YW) & = \\\\left(d^2-1\\\\right) \
c_{0,1}+\\\\left(-d^4+6 d^2-2\\\\right) c_{0,2}-c_{1,1} \\\\displaybreak[1] \
\\\\\\\\ \\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{W}Yg) & = d^2 \
c_{0,1}+\\\\left(-d^4+5 d^2-2\\\\right) c_{1,1} \\\\displaybreak[1] \\\\\\\\ \
\\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{g}YX) & = 0 \\\\displaybreak[1] \\\\\\\
\\ \\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{g}YW) & = 0 \\\\displaybreak[1] \
\\\\\\\\ \\n\\\\cF(Y\\\\bar{g}\\\\hat{Y}\\\\bar{g}Yg) & = 0 \
\\\\displaybreak[1] \\\\\\\\ \\n\"\>"], "Output",
 CellChangeTimes->{3.543759649147477*^9, 3.543762994545315*^9, 
  3.54574543106114*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Appendix A.3: Flat Generators for B", "Section",
 CellChangeTimes->{{3.543593644465384*^9, 3.543593656087673*^9}, {
  3.543595580970251*^9, 3.543595584082489*^9}, {3.543761699290884*^9, 
  3.543761702104704*^9}}],

Cell["\<\
Find the flat, non-Temperley-Lieb elements in each rotational eigenspace.\
\>", "Text",
 CellChangeTimes->{{3.5437576923484697`*^9, 3.5437576955165243`*^9}, {
  3.543758250642129*^9, 3.543758280256621*^9}, {3.543761853981225*^9, 
  3.543761863830449*^9}}],

Cell["The 1 - eigenspace is 7 - dimensional.", "Text",
 CellChangeTimes->{{3.54376268408111*^9, 3.5437626903661413`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"CollectGPA4Element", "[", 
     RowBox[{
      RowBox[{"GPA4Element", "[", 
       RowBox[{
        RowBox[{"LowestWeightEigenspace", "[", 
         RowBox[{"H", ",", "\"\<Lopsided\>\"", ",", "1", ",", "0"}], "]"}], 
        "[", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"0", ",", "#"}], "]"}], "&"}], "]"}], "]"}], ",", "_c", ",", 
      RowBox[{
       RowBox[{"ToNumberField", "[", 
        RowBox[{"#", ",", 
         RowBox[{"NumberFieldGenerator", "[", "H", "]"}]}], "]"}], "&"}]}], 
     "]"}], ",", "_c", ",", "\[Infinity]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.543762700701777*^9, 3.543762722948813*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAtlas", "::", "\<\"loading\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Loading precomputed data in \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"FusionAtlas`Data`\
bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1x0x1duals1v1v2x1x3bwd1v1v1p1v1x0p0x1p0x1v0x1x0p1\
x0x1duals1v1v2x1x3`LowestWeightEigenspace`\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5437629947251587`*^9, 3.545745436687025*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "1"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "2"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "3"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "4"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "5"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "6"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "7"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.543762709711193*^9, 3.543762724753964*^9}, 
   3.543762828046373*^9, 3.543762996511588*^9, 3.5457454385070677`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", "T", "}"}], "=", 
   RowBox[{"FindFlatGenerators", "[", 
    RowBox[{"connB4", ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.543757740573132*^9, 3.543757750517309*^9}, {
  3.543761874455213*^9, 3.5437618763466177`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comment", "[", 
  RowBox[{"ToLaTeXString", "[", 
   RowBox[{
    RowBox[{"GPA4Matrix", "[", "T", "]"}], ",", "\"\<T\>\""}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.543758474005837*^9, 3.543758477350093*^9}, {
  3.54375929157682*^9, 3.543759292145668*^9}}],

Cell[BoxData["\<\"% generated by the command 'ToLaTeXString[GPA4Matrix[T], \\\
\"T\\\"]' in the Mathematica notebook code/connections-and-flat-elements.nb \
available with the arXiv sources of this article.\\nT_{1,f} & = \
\\\\left(\\n\\\\begin{array}{cc}\\n 0 & 0 \\\\\\\\\\n 0 & \
0\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\nT_{1,B} & = \
\\\\left(\\n\\\\begin{array}{c}\\n -\\\\frac{5 d^4}{7}+\\\\frac{34 d^2}{7}-\\\
\\frac{20}{7}\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{1,F} & = \\\\left(\\n\\\\begin{array}{c}\\n \
\\\\frac{2 d^4}{7}-\\\\frac{15 \
d^2}{7}+\\\\frac{8}{7}\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{A,f} & = \
\\\\left(\\n\\\\begin{array}{cccc}\\n 0 & 0 & \\\\frac{9 d^4}{7}-\\\\frac{50 \
d^2}{7}+\\\\frac{29}{7} & -\\\\frac{5 d^4}{7}+\\\\frac{27 \
d^2}{7}-\\\\frac{13}{7} \\\\\\\\\\n 0 & 0 & -\\\\frac{9 d^4}{7}+\\\\frac{50 \
d^2}{7}-\\\\frac{29}{7} & \\\\frac{5 d^4}{7}-\\\\frac{27 \
d^2}{7}+\\\\frac{13}{7} \\\\\\\\\\n \\\\frac{4 d^4}{7}-\\\\frac{16 d^2}{7}+\\\
\\frac{9}{7} & \\\\frac{3 d^4}{7}-\\\\frac{19 d^2}{7}+\\\\frac{12}{7} & \
\\\\frac{d^4}{7}-\\\\frac{4 d^2}{7}+\\\\frac{4}{7} & \
-\\\\frac{d^4}{7}+\\\\frac{4 d^2}{7}+\\\\frac{3}{7} \\\\\\\\\\n -\\\\frac{4 \
d^4}{7}+\\\\frac{16 d^2}{7}-\\\\frac{9}{7} & -\\\\frac{3 d^4}{7}+\\\\frac{19 \
d^2}{7}-\\\\frac{12}{7} & \\\\frac{8 d^4}{7}-\\\\frac{46 \
d^2}{7}+\\\\frac{25}{7} & -\\\\frac{4 d^4}{7}+\\\\frac{23 \
d^2}{7}-\\\\frac{16}{7}\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\
\\\\\\nT_{A,B} & = \\\\left(\\n\\\\begin{array}{cccc}\\n -\\\\frac{9 d^4}{7}+\
\\\\frac{50 d^2}{7}-\\\\frac{29}{7} & -\\\\frac{3 d^4}{7}+\\\\frac{19 \
d^2}{7}-\\\\frac{12}{7} & -\\\\frac{6 d^4}{7}+\\\\frac{31 \
d^2}{7}-\\\\frac{17}{7} & -\\\\frac{4 d^4}{7}+\\\\frac{23 \
d^2}{7}-\\\\frac{16}{7} \\\\\\\\\\n \\\\frac{d^4}{7}-\\\\frac{4 \
d^2}{7}+\\\\frac{4}{7} & \\\\frac{4 d^4}{7}-\\\\frac{23 \
d^2}{7}+\\\\frac{16}{7} & \\\\frac{8 d^4}{7}-\\\\frac{46 \
d^2}{7}+\\\\frac{25}{7} & -\\\\frac{6 d^4}{7}+\\\\frac{31 \
d^2}{7}-\\\\frac{10}{7} \\\\\\\\\\n -\\\\frac{d^4}{7}+\\\\frac{4 \
d^2}{7}-\\\\frac{4}{7} & -\\\\frac{4 d^4}{7}+\\\\frac{23 \
d^2}{7}-\\\\frac{16}{7} & -\\\\frac{8 d^4}{7}+\\\\frac{46 \
d^2}{7}-\\\\frac{25}{7} & \\\\frac{6 d^4}{7}-\\\\frac{31 \
d^2}{7}+\\\\frac{10}{7} \\\\\\\\\\n \\\\frac{8 d^4}{7}-\\\\frac{46 d^2}{7}+\\\
\\frac{25}{7} & -\\\\frac{d^4}{7}+\\\\frac{4 d^2}{7}-\\\\frac{4}{7} & \
-\\\\frac{2 d^4}{7}+\\\\frac{15 d^2}{7}-\\\\frac{8}{7} & \\\\frac{10 d^4}{7}-\
\\\\frac{54 d^2}{7}+\\\\frac{26}{7}\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{A,F} & = \\\\left(\\n\\\\begin{array}{ccccc}\
\\n \\\\frac{5 d^4}{7}-\\\\frac{27 d^2}{7}+\\\\frac{13}{7} & -\\\\frac{4 \
d^4}{7}+\\\\frac{23 d^2}{7}-\\\\frac{16}{7} & \\\\frac{9 d^4}{7}-\\\\frac{50 \
d^2}{7}+\\\\frac{22}{7} & \\\\frac{6 d^4}{7}-\\\\frac{31 \
d^2}{7}+\\\\frac{17}{7} & -\\\\frac{d^4}{7}+\\\\frac{4 d^2}{7}-\\\\frac{4}{7} \
\\\\\\\\\\n -\\\\frac{d^4}{7}+\\\\frac{4 d^2}{7}+\\\\frac{3}{7} & -\\\\frac{6 \
d^4}{7}+\\\\frac{31 d^2}{7}-\\\\frac{10}{7} & -\\\\frac{10 \
d^4}{7}+\\\\frac{54 d^2}{7}-\\\\frac{12}{7} & -\\\\frac{2 d^4}{7}+\\\\frac{8 \
d^2}{7}-\\\\frac{1}{7} & -\\\\frac{9 d^4}{7}+\\\\frac{50 \
d^2}{7}-\\\\frac{22}{7} \\\\\\\\\\n -\\\\frac{4 d^4}{7}+\\\\frac{23 \
d^2}{7}-\\\\frac{16}{7} & \\\\frac{10 d^4}{7}-\\\\frac{54 \
d^2}{7}+\\\\frac{26}{7} & \\\\frac{d^4}{7}-\\\\frac{4 d^2}{7}-\\\\frac{10}{7} \
& -\\\\frac{4 d^4}{7}+\\\\frac{23 d^2}{7}-\\\\frac{16}{7} & \\\\frac{10 \
d^4}{7}-\\\\frac{54 d^2}{7}+\\\\frac{26}{7} \\\\\\\\\\n \\\\frac{6 d^4}{7}-\\\
\\frac{31 d^2}{7}+\\\\frac{17}{7} & -\\\\frac{d^4}{7}+\\\\frac{4 \
d^2}{7}-\\\\frac{4}{7} & \\\\frac{9 d^4}{7}-\\\\frac{50 \
d^2}{7}+\\\\frac{22}{7} & \\\\frac{5 d^4}{7}-\\\\frac{27 \
d^2}{7}+\\\\frac{13}{7} & -\\\\frac{4 d^4}{7}+\\\\frac{23 \
d^2}{7}-\\\\frac{16}{7} \\\\\\\\\\n -\\\\frac{2 d^4}{7}+\\\\frac{8 d^2}{7}-\\\
\\frac{1}{7} & -\\\\frac{9 d^4}{7}+\\\\frac{50 d^2}{7}-\\\\frac{22}{7} & \
-\\\\frac{10 d^4}{7}+\\\\frac{54 d^2}{7}-\\\\frac{12}{7} & -\\\\frac{d^4}{7}+\
\\\\frac{4 d^2}{7}+\\\\frac{3}{7} & -\\\\frac{6 d^4}{7}+\\\\frac{31 \
d^2}{7}-\\\\frac{10}{7}\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\
\\\\\\nT_{A,z} & = \\\\left(\\n\\\\begin{array}{c}\\n \\\\frac{2 \
d^4}{7}-\\\\frac{15 d^2}{7}+\\\\frac{8}{7}\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{A,D} & = \\\\left(\\n\\\\begin{array}{cc}\\n \
-\\\\frac{5 d^4}{7}+\\\\frac{27 d^2}{7}-\\\\frac{13}{7} & d^4-5 d^2+3 \
\\\\\\\\\\n d^4-5 d^2+2 & \\\\frac{2 d^4}{7}-\\\\frac{8 \
d^2}{7}+\\\\frac{1}{7}\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{C,f} & = \\\\left(\\n\\\\begin{array}{c}\\n \
\\\\frac{2 d^4}{7}-\\\\frac{15 \
d^2}{7}+\\\\frac{8}{7}\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{C,B} & = \
\\\\left(\\n\\\\begin{array}{ccc}\\n \\\\frac{8 d^4}{7}-\\\\frac{46 \
d^2}{7}+\\\\frac{25}{7} & \\\\frac{9 d^4}{7}-\\\\frac{50 \
d^2}{7}+\\\\frac{29}{7} & \\\\frac{3 d^4}{7}-\\\\frac{19 \
d^2}{7}+\\\\frac{12}{7} \\\\\\\\\\n -\\\\frac{8 d^4}{7}+\\\\frac{46 \
d^2}{7}-\\\\frac{25}{7} & -\\\\frac{9 d^4}{7}+\\\\frac{50 \
d^2}{7}-\\\\frac{29}{7} & -\\\\frac{3 d^4}{7}+\\\\frac{19 \
d^2}{7}-\\\\frac{12}{7} \\\\\\\\\\n \\\\frac{8 d^4}{7}-\\\\frac{46 d^2}{7}+\\\
\\frac{25}{7} & \\\\frac{9 d^4}{7}-\\\\frac{50 d^2}{7}+\\\\frac{29}{7} & \
\\\\frac{3 d^4}{7}-\\\\frac{19 \
d^2}{7}+\\\\frac{12}{7}\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\
\\\\\\nT_{C,F} & = \\\\left(\\n\\\\begin{array}{cc}\\n \\\\frac{2 \
d^4}{7}-\\\\frac{8 d^2}{7}+\\\\frac{1}{7} & d^4-5 d^2+2 \\\\\\\\\\n d^4-5 \
d^2+3 & -\\\\frac{5 d^4}{7}+\\\\frac{27 \
d^2}{7}-\\\\frac{13}{7}\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\
\\\\\\nT_{C,D} & = \\\\left(\\n\\\\begin{array}{ccc}\\n -\\\\frac{3 \
d^4}{7}+\\\\frac{19 d^2}{7}-\\\\frac{12}{7} & -\\\\frac{d^4}{7}+\\\\frac{4 \
d^2}{7}-\\\\frac{4}{7} & -\\\\frac{3 d^4}{7}+\\\\frac{19 \
d^2}{7}-\\\\frac{12}{7} \\\\\\\\\\n \\\\frac{3 d^4}{7}-\\\\frac{19 d^2}{7}+\\\
\\frac{12}{7} & \\\\frac{d^4}{7}-\\\\frac{4 d^2}{7}+\\\\frac{4}{7} & \
\\\\frac{3 d^4}{7}-\\\\frac{19 d^2}{7}+\\\\frac{12}{7} \\\\\\\\\\n \
-\\\\frac{3 d^4}{7}+\\\\frac{19 d^2}{7}-\\\\frac{12}{7} & \
-\\\\frac{d^4}{7}+\\\\frac{4 d^2}{7}-\\\\frac{4}{7} & -\\\\frac{3 \
d^4}{7}+\\\\frac{19 d^2}{7}-\\\\frac{12}{7}\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{G,f} & = \\\\left(\\n\\\\begin{array}{c}\\n \
-\\\\frac{5 d^4}{7}+\\\\frac{34 d^2}{7}-\\\\frac{20}{7}\\n\\\\end{array}\\n\\\
\\right) \\\\displaybreak[1]\\\\\\\\\\nT_{G,B} & = \
\\\\left(\\n\\\\begin{array}{c}\\n \\\\frac{2 d^4}{7}-\\\\frac{15 \
d^2}{7}+\\\\frac{8}{7}\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{G,F} & = \
\\\\left(\\n\\\\begin{array}{cccc}\\n -\\\\frac{4 d^4}{7}+\\\\frac{23 \
d^2}{7}-\\\\frac{16}{7} & -\\\\frac{3 d^4}{7}+\\\\frac{19 \
d^2}{7}-\\\\frac{12}{7} & \\\\frac{8 d^4}{7}-\\\\frac{46 \
d^2}{7}+\\\\frac{25}{7} & -\\\\frac{4 d^4}{7}+\\\\frac{16 \
d^2}{7}-\\\\frac{9}{7} \\\\\\\\\\n \\\\frac{5 d^4}{7}-\\\\frac{27 \
d^2}{7}+\\\\frac{13}{7} & 0 & -\\\\frac{9 d^4}{7}+\\\\frac{50 \
d^2}{7}-\\\\frac{29}{7} & 0 \\\\\\\\\\n -\\\\frac{d^4}{7}+\\\\frac{4 d^2}{7}+\
\\\\frac{3}{7} & \\\\frac{3 d^4}{7}-\\\\frac{19 d^2}{7}+\\\\frac{12}{7} & \
\\\\frac{d^4}{7}-\\\\frac{4 d^2}{7}+\\\\frac{4}{7} & \\\\frac{4 \
d^4}{7}-\\\\frac{16 d^2}{7}+\\\\frac{9}{7} \\\\\\\\\\n -\\\\frac{5 d^4}{7}+\\\
\\frac{27 d^2}{7}-\\\\frac{13}{7} & 0 & \\\\frac{9 d^4}{7}-\\\\frac{50 \
d^2}{7}+\\\\frac{29}{7} & 0\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\
\\\\\\\\\\nT_{G,z} & = \\\\left(\\n\\\\begin{array}{cc}\\n 0 & 0 \\\\\\\\\\n \
0 & 0\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\\\\\\nT_{G,D} & = \
\\\\left(\\n\\\\begin{array}{c}\\n \\\\frac{2 d^4}{7}-\\\\frac{15 \
d^2}{7}+\\\\frac{8}{7}\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{E,f} & = \\\\left(\\n\\\\begin{array}{c}\\n \
\\\\frac{2 d^4}{7}-\\\\frac{15 \
d^2}{7}+\\\\frac{8}{7}\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{E,B} & = \\\\left(\\n\\\\begin{array}{cc}\\n \
-\\\\frac{12 d^4}{7}+\\\\frac{69 d^2}{7}-\\\\frac{41}{7} & -3 d^4+19 d^2-11 \
\\\\\\\\\\n 1 & \\\\frac{9 d^4}{7}-\\\\frac{50 \
d^2}{7}+\\\\frac{29}{7}\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\
\\\\\\nT_{E,F} & = \\\\left(\\n\\\\begin{array}{cccc}\\n \\\\frac{10 d^4}{7}-\
\\\\frac{54 d^2}{7}+\\\\frac{26}{7} & \\\\frac{8 d^4}{7}-\\\\frac{46 d^2}{7}+\
\\\\frac{25}{7} & -\\\\frac{d^4}{7}+\\\\frac{4 d^2}{7}-\\\\frac{4}{7} & \
-\\\\frac{2 d^4}{7}+\\\\frac{15 d^2}{7}-\\\\frac{8}{7} \\\\\\\\\\n \
-\\\\frac{4 d^4}{7}+\\\\frac{23 d^2}{7}-\\\\frac{16}{7} & -\\\\frac{9 \
d^4}{7}+\\\\frac{50 d^2}{7}-\\\\frac{29}{7} & -\\\\frac{3 d^4}{7}+\\\\frac{19 \
d^2}{7}-\\\\frac{12}{7} & -\\\\frac{6 d^4}{7}+\\\\frac{31 \
d^2}{7}-\\\\frac{17}{7} \\\\\\\\\\n -\\\\frac{6 d^4}{7}+\\\\frac{31 \
d^2}{7}-\\\\frac{10}{7} & \\\\frac{d^4}{7}-\\\\frac{4 d^2}{7}+\\\\frac{4}{7} \
& \\\\frac{4 d^4}{7}-\\\\frac{23 d^2}{7}+\\\\frac{16}{7} & \\\\frac{8 \
d^4}{7}-\\\\frac{46 d^2}{7}+\\\\frac{25}{7} \\\\\\\\\\n \\\\frac{6 d^4}{7}-\\\
\\frac{31 d^2}{7}+\\\\frac{10}{7} & -\\\\frac{d^4}{7}+\\\\frac{4 \
d^2}{7}-\\\\frac{4}{7} & -\\\\frac{4 d^4}{7}+\\\\frac{23 \
d^2}{7}-\\\\frac{16}{7} & -\\\\frac{8 d^4}{7}+\\\\frac{46 \
d^2}{7}-\\\\frac{25}{7}\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\
\\\\\\nT_{E,z} & = \\\\left(\\n\\\\begin{array}{c}\\n -\\\\frac{5 \
d^4}{7}+\\\\frac{34 d^2}{7}-\\\\frac{20}{7}\\n\\\\end{array}\\n\\\\right) \
\\\\displaybreak[1]\\\\\\\\\\nT_{E,D} & = \
\\\\left(\\n\\\\begin{array}{ccc}\\n \\\\frac{8 d^4}{7}-\\\\frac{46 \
d^2}{7}+\\\\frac{25}{7} & \\\\frac{3 d^4}{7}-\\\\frac{19 \
d^2}{7}+\\\\frac{12}{7} & \\\\frac{9 d^4}{7}-\\\\frac{50 \
d^2}{7}+\\\\frac{29}{7} \\\\\\\\\\n \\\\frac{8 d^4}{7}-\\\\frac{46 d^2}{7}+\\\
\\frac{25}{7} & \\\\frac{3 d^4}{7}-\\\\frac{19 d^2}{7}+\\\\frac{12}{7} & \
\\\\frac{9 d^4}{7}-\\\\frac{50 d^2}{7}+\\\\frac{29}{7} \\\\\\\\\\n \
-\\\\frac{8 d^4}{7}+\\\\frac{46 d^2}{7}-\\\\frac{25}{7} & -\\\\frac{3 \
d^4}{7}+\\\\frac{19 d^2}{7}-\\\\frac{12}{7} & -\\\\frac{9 d^4}{7}+\\\\frac{50 \
d^2}{7}-\\\\frac{29}{7}\\n\\\\end{array}\\n\\\\right) \\\\displaybreak[1]\\\\\
\\\\\\n\"\>"], "Output",
 CellChangeTimes->{3.543761888117181*^9, 3.543763011758998*^9, 
  3.5457454550931997`*^9}]
}, Open  ]],

Cell["\<\
To look for the flat elements in  the other eigenspaces, we first need to \
move up to a larger number field that includes cube roots of one.\
\>", "Text",
 CellChangeTimes->{{3.5437622018803673`*^9, 3.543762228277954*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Omega]", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{"ExpToTrig", "[", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"\[ImaginaryI]", "/", "3"}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5437619133653917`*^9, 3.543761927079479*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.543761927755993*^9, 3.5437630118106318`*^9, 
  3.545745455170229*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EnlargeNumberField", "[", "H", "]"}], "[", "\[Omega]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.543761958296687*^9, 3.54376196957966*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToNumberField", "::", "\<\"nnfel\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/2\\\\ \
\\(\\((\\(\\(-1\\)\\) + \\(\\(\[ImaginaryI]\\\\ \\@3\\)\\))\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" does not belong to the \
algebraic number field generated by \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\
\\(\\*StyleBox[\\!\\(Root[\\(\\(\\(\\(\\(\\(\\(\\(-1\\)\\) + \\(\\(5\\\\ \
#1\\)\\) - \\(\\(6\\\\ #1\\^2\\)\\) + #1\\^3\\)\\) &\\)\\), 3, 0\\)\\)]\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/ToNumberField\\\", ButtonNote -> \
\\\"ToNumberField::nnfel\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.543761984559923*^9, 3.543763011861421*^9, 
  3.545745455326886*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"301", "-", 
     RowBox[{"280", " ", "#1"}], "+", 
     RowBox[{"280", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"134", " ", 
      SuperscriptBox["#1", "3"]}], "+", 
     RowBox[{"55", " ", 
      SuperscriptBox["#1", "4"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["#1", "5"]}], "+", 
     SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}]], "Output",
 CellChangeTimes->{3.543761984561268*^9, 3.5437630119169083`*^9, 
  3.545745455342235*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Omega]", "=", 
  RowBox[{"ToNumberField", "[", 
   RowBox[{"\[Omega]", ",", 
    RowBox[{"NumberFieldGenerator", "[", "H", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.543762089722649*^9, 3.5437620991266823`*^9}}],

Cell[BoxData[
 RowBox[{"AlgebraicNumber", "[", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"301", "-", 
       RowBox[{"280", " ", "#1"}], "+", 
       RowBox[{"280", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"134", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       RowBox[{"55", " ", 
        SuperscriptBox["#1", "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["#1", "5"]}], "+", 
       SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["33009", "26234"]}], ",", 
     FractionBox["28105", "26234"], ",", 
     RowBox[{"-", 
      FractionBox["10983", "26234"]}], ",", 
     FractionBox["2437", "13117"], ",", 
     RowBox[{"-", 
      FractionBox["1203", "26234"]}], ",", 
     FractionBox["57", "13117"]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.5437621027955723`*^9, 3.5437630119615383`*^9, 
  3.545745455491376*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"RedefineLopsidedDimension", "[", "]"}]], "Input",
 CellChangeTimes->{{3.543761985878955*^9, 3.543762038961726*^9}}],

Cell["In fact, all of the eigenspaces are 7 - dimensional.", "Text",
 CellChangeTimes->{{3.543762842086382*^9, 3.5437628520765467`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"CollectGPA4Element", "[", 
     RowBox[{
      RowBox[{"GPA4Element", "[", 
       RowBox[{
        RowBox[{"LowestWeightEigenspace", "[", 
         RowBox[{"H", ",", "\"\<Lopsided\>\"", ",", "\[Omega]", ",", "0"}], 
         "]"}], "[", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"0", ",", "#"}], "]"}], "&"}], "]"}], "]"}], ",", "_c", ",", 
      RowBox[{
       RowBox[{"ToNumberField", "[", 
        RowBox[{"#", ",", 
         RowBox[{"NumberFieldGenerator", "[", "H", "]"}]}], "]"}], "&"}]}], 
     "]"}], ",", "_c", ",", "\[Infinity]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.543762700701777*^9, 3.543762722948813*^9}, {
  3.543762859083229*^9, 3.543762860391395*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "1"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "2"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "3"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "4"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "5"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "6"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "7"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.543762864470971*^9, 3.5437630146060467`*^9, 
  3.545745458271151*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"CollectGPA4Element", "[", 
     RowBox[{
      RowBox[{"GPA4Element", "[", 
       RowBox[{
        RowBox[{"LowestWeightEigenspace", "[", 
         RowBox[{"H", ",", "\"\<Lopsided\>\"", ",", 
          SuperscriptBox["\[Omega]", "2"], ",", "0"}], "]"}], "[", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"0", ",", "#"}], "]"}], "&"}], "]"}], "]"}], ",", "_c", ",", 
      RowBox[{
       RowBox[{"ToNumberField", "[", 
        RowBox[{"#", ",", 
         RowBox[{"NumberFieldGenerator", "[", "H", "]"}]}], "]"}], "&"}]}], 
     "]"}], ",", "_c", ",", "\[Infinity]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5437628731724358`*^9, 3.54376287354205*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "1"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "2"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "3"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "4"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "5"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "6"}], "]"}], ",", 
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "7"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5437628764765377`*^9, 3.543763017279621*^9, 
  3.5457454643241377`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"connB5", "=", 
  RowBox[{"CollectGPA4Element", "[", 
   RowBox[{"connB4", ",", "_c", ",", 
    RowBox[{
     RowBox[{"ToNumberField", "[", 
      RowBox[{"#", ",", 
       RowBox[{"NumberFieldGenerator", "[", "H", "]"}]}], "]"}], "&"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.543762134191897*^9, 3.543762157885585*^9}}],

Cell[BoxData[
 RowBox[{"GPA4Element", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", "\<\"Lopsided\"\>", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["70183", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["50884", "13117"]}], ",", 
          FractionBox["34168", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["15784", "13117"]}], ",", 
          FractionBox["3223", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["240", "13117"]}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["50724", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["65872", "13117"]}], ",", 
          FractionBox["45151", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["20658", "13117"]}], ",", 
          FractionBox["4426", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["354", "13117"]}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["37607", "13117"]}], ",", 
          FractionBox["65872", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["45151", "13117"]}], ",", 
          FractionBox["20658", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["4426", "13117"]}], ",", 
          FractionBox["354", "13117"]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["37607", "13117"]}], ",", 
          FractionBox["65872", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["45151", "13117"]}], ",", 
          FractionBox["20658", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["4426", "13117"]}], ",", 
          FractionBox["354", "13117"]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["177973", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["167640", "13117"]}], ",", 
          FractionBox["113487", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["52226", "13117"]}], ",", 
          FractionBox["10872", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["834", "13117"]}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["88331", "13117"]}], ",", 
          FractionBox["131744", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["90302", "13117"]}], ",", 
          FractionBox["41316", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["8852", "13117"]}], ",", 
          FractionBox["708", "13117"]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["177973", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["167640", "13117"]}], ",", 
          FractionBox["113487", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["52226", "13117"]}], ",", 
          FractionBox["10872", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["834", "13117"]}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["88331", "13117"]}], ",", 
          FractionBox["131744", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["90302", "13117"]}], ",", 
          FractionBox["41316", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["8852", "13117"]}], ",", 
          FractionBox["708", "13117"]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["94673", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["116756", "13117"]}], ",", 
          FractionBox["79319", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["36442", "13117"]}], ",", 
          FractionBox["7649", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["594", "13117"]}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["94673", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["116756", "13117"]}], ",", 
          FractionBox["79319", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["36442", "13117"]}], ",", 
          FractionBox["7649", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["594", "13117"]}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["94673", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["116756", "13117"]}], ",", 
          FractionBox["79319", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["36442", "13117"]}], ",", 
          FractionBox["7649", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["594", "13117"]}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "3"}], "]"}], ",", "1", ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1"}], 
       "}"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"301", "-", 
            RowBox[{"280", " ", "#1"}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"134", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["37607", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["65872", "13117"]}], ",", 
          FractionBox["45151", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["20658", "13117"]}], ",", 
          FractionBox["4426", "13117"], ",", 
          RowBox[{"-", 
           FractionBox["354", "13117"]}]}], "}"}]}], "]"}]}]}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.543762139085849*^9, 3.5437621613893433`*^9}, 
   3.543763017544691*^9, 3.545745466008506*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindFlatGenerators", "[", 
  RowBox[{"connB5", ",", "\[Omega]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5437621657057457`*^9, 3.543762169393588*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.543762175601636*^9, 3.543763022110268*^9, 
  3.545745472727113*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindFlatGenerators", "[", 
  RowBox[{"connB5", ",", 
   SuperscriptBox["\[Omega]", "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.543762184125059*^9, 3.543762184396619*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.543762190307304*^9, 3.543763026796486*^9, 
  3.545745477169958*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1478, 879},
WindowMargins->{{40, Automatic}, {-88, Automatic}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 97, 1, 67, "Section"],
Cell[667, 25, 1016, 20, 210, "Text"],
Cell[CellGroupData[{
Cell[1708, 49, 102, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[1835, 54, 778, 18, 58, "Input"],
Cell[CellGroupData[{
Cell[2638, 76, 949, 18, 36, "Print"],
Cell[3590, 96, 929, 18, 20, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4580, 121, 103, 1, 34, "Subsection"],
Cell[4686, 124, 748, 18, 58, "Input"],
Cell[5437, 144, 796, 23, 43, "Input"],
Cell[6236, 169, 626, 18, 27, "Input"],
Cell[6865, 189, 302, 8, 27, "Input"],
Cell[7170, 199, 833, 20, 29, "Input"],
Cell[8006, 221, 1029, 26, 27, "Input"],
Cell[9038, 249, 279, 5, 26, "Text"],
Cell[9320, 256, 2951, 74, 162, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12320, 336, 18742, 349, 93, "Section"],
Cell[CellGroupData[{
Cell[31087, 689, 821, 18, 27, "Input"],
Cell[31911, 709, 20532, 372, 57, "Output"]
}, Open  ]],
Cell[52458, 1084, 192, 4, 26, "Text"],
Cell[52653, 1090, 2270, 59, 43, "Input"],
Cell[54926, 1151, 160, 3, 26, "Text"],
Cell[CellGroupData[{
Cell[55111, 1158, 339, 9, 33, "Input"],
Cell[55453, 1169, 779, 17, 33, "Output"]
}, Open  ]],
Cell[56247, 1189, 290, 5, 26, "Text"],
Cell[56540, 1196, 315, 5, 43, "Input"],
Cell[56858, 1203, 318, 6, 26, "Text"],
Cell[CellGroupData[{
Cell[57201, 1213, 526, 12, 27, "Input"],
Cell[57730, 1227, 1356, 28, 27, "Output"]
}, Open  ]],
Cell[59101, 1258, 305, 8, 28, "Text"],
Cell[59409, 1268, 688, 24, 53, "Input"],
Cell[60100, 1294, 327, 6, 26, "Text"],
Cell[60430, 1302, 1025, 27, 43, "Input"],
Cell[61458, 1331, 224, 7, 28, "Text"],
Cell[CellGroupData[{
Cell[61707, 1342, 364, 9, 27, "Input"],
Cell[62074, 1353, 717, 13, 23, "Message"],
Cell[62794, 1368, 287, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63118, 1377, 391, 9, 27, "Input"],
Cell[63512, 1388, 749, 13, 23, "Message"],
Cell[64264, 1403, 315, 4, 27, "Output"]
}, Open  ]],
Cell[64594, 1410, 313, 6, 26, "Text"],
Cell[64910, 1418, 147, 4, 27, "Input"],
Cell[65060, 1424, 1498, 37, 41, "Input"],
Cell[66561, 1463, 1526, 38, 41, "Input"],
Cell[68090, 1503, 132, 1, 26, "Text"],
Cell[68225, 1506, 768, 21, 27, "Input"],
Cell[CellGroupData[{
Cell[69018, 1531, 2823, 82, 102, "Input"],
Cell[71844, 1615, 2820, 84, 163, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74701, 1704, 5257, 153, 88, "Input"],
Cell[79961, 1859, 695, 13, 23, "Message"],
Cell[80659, 1874, 697, 13, 23, "Message"],
Cell[81359, 1889, 694, 13, 23, "Message"]
}, Open  ]],
Cell[82068, 1905, 874, 24, 67, "Input"],
Cell[82945, 1931, 904, 27, 67, "Input"],
Cell[83852, 1960, 309, 9, 39, "Input"],
Cell[84164, 1971, 257, 7, 27, "Input"],
Cell[84424, 1980, 263, 7, 33, "Input"],
Cell[84690, 1989, 409, 10, 27, "Input"],
Cell[85102, 2001, 464, 11, 27, "Input"],
Cell[85569, 2014, 138, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[85732, 2019, 889, 21, 27, "Input"],
Cell[86624, 2042, 1404, 43, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88065, 2090, 985, 23, 27, "Input"],
Cell[89053, 2115, 1383, 42, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90473, 2162, 889, 21, 27, "Input"],
Cell[91365, 2185, 1351, 42, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92753, 2232, 985, 23, 27, "Input"],
Cell[93741, 2257, 1333, 42, 27, "Output"]
}, Open  ]],
Cell[95089, 2302, 309, 6, 26, "Text"],
Cell[CellGroupData[{
Cell[95423, 2312, 459, 10, 27, "Input"],
Cell[95885, 2324, 10491, 249, 208, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106413, 2578, 509, 11, 27, "Input"],
Cell[106925, 2591, 10392, 245, 208, "Output"]
}, Open  ]],
Cell[117332, 2839, 182, 4, 26, "Text"],
Cell[117517, 2845, 272, 6, 43, "Input"],
Cell[CellGroupData[{
Cell[117814, 2855, 3354, 95, 193, "Input"],
Cell[121171, 2952, 11460, 317, 224, "Output"]
}, Open  ]],
Cell[132646, 3272, 941, 24, 43, "Input"],
Cell[133590, 3298, 157, 3, 26, "Text"],
Cell[133750, 3303, 2927, 64, 118, "Input"],
Cell[CellGroupData[{
Cell[136702, 3371, 250, 4, 27, "Input"],
Cell[136955, 3377, 2000, 29, 433, "Output"]
}, Open  ]],
Cell[138970, 3409, 113, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[139108, 3414, 3405, 96, 193, "Input"],
Cell[142516, 3512, 11072, 307, 224, "Output"]
}, Open  ]],
Cell[153603, 3822, 941, 24, 43, "Input"],
Cell[CellGroupData[{
Cell[154569, 3850, 223, 4, 27, "Input"],
Cell[154795, 3856, 1915, 28, 433, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[156759, 3890, 30008, 555, 86, "Section"],
Cell[CellGroupData[{
Cell[186792, 4449, 161, 3, 34, "Subsection"],
Cell[186956, 4454, 1111, 33, 33, "Input"],
Cell[188070, 4489, 3563, 84, 294, "Input"],
Cell[191636, 4575, 4370, 108, 309, "Input"],
Cell[196009, 4685, 422, 9, 27, "Input"],
Cell[196434, 4696, 4141, 121, 73, "Input"],
Cell[200578, 4819, 4786, 123, 208, "Input"],
Cell[205367, 4944, 4878, 124, 208, "Input"],
Cell[210248, 5070, 7072, 160, 238, "Input"],
Cell[217323, 5232, 7337, 165, 253, "Input"],
Cell[224663, 5399, 2534, 38, 27, "Input"],
Cell[227200, 5439, 2891, 43, 27, "Input"],
Cell[CellGroupData[{
Cell[230116, 5486, 419, 10, 27, "Input"],
Cell[230538, 5498, 30837, 565, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261412, 6068, 203, 4, 27, "Input"],
Cell[261618, 6074, 1066, 17, 27, "Output"]
}, Open  ]],
Cell[262699, 6094, 3288, 90, 58, "Input"],
Cell[265990, 6186, 3345, 89, 73, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269372, 6280, 190, 2, 34, "Subsection"],
Cell[269565, 6284, 649, 18, 49, "Input"],
Cell[270217, 6304, 183, 3, 27, "Input"],
Cell[270403, 6309, 119, 1, 26, "Text"],
Cell[270525, 6312, 321, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[270871, 6321, 293, 8, 27, "Input"],
Cell[271167, 6331, 318, 5, 27, "Output"]
}, Open  ]],
Cell[271500, 6339, 1163, 31, 42, "Input"],
Cell[CellGroupData[{
Cell[272688, 6374, 527, 9, 27, "Input"],
Cell[273218, 6385, 2503, 38, 598, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275758, 6428, 373, 7, 27, "Input"],
Cell[276134, 6437, 2828, 42, 598, "Output"]
}, Open  ]],
Cell[278977, 6482, 177, 3, 27, "Input"],
Cell[279157, 6487, 357, 12, 28, "Text"],
Cell[CellGroupData[{
Cell[279539, 6503, 400, 10, 27, "Input"],
Cell[279942, 6515, 382, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280361, 6525, 637, 18, 27, "Input"],
Cell[281001, 6545, 20729, 483, 810, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301767, 7033, 207, 4, 27, "Input"],
Cell[301977, 7039, 41814, 1090, 1027, "Output"]
}, Open  ]],
Cell[343806, 8132, 140, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[343971, 8137, 454, 10, 27, "Input"],
Cell[344428, 8149, 3502, 54, 598, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347967, 8208, 450, 10, 27, "Input"],
Cell[348420, 8220, 3686, 56, 598, "Output"]
}, Open  ]],
Cell[352121, 8279, 141, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[352287, 8284, 216, 4, 27, "Input"],
Cell[352506, 8290, 442, 9, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352985, 8304, 271, 6, 27, "Input"],
Cell[353259, 8312, 339, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353635, 8322, 460, 13, 27, "Input"],
Cell[354098, 8337, 286, 5, 27, "Output"]
}, Open  ]],
Cell[354399, 8345, 763, 16, 27, "Input"],
Cell[CellGroupData[{
Cell[355187, 8365, 846, 14, 27, "Input"],
Cell[356036, 8381, 4779, 71, 643, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[360852, 8457, 665, 12, 27, "Input"],
Cell[361520, 8471, 5074, 73, 628, "Output"]
}, Open  ]],
Cell[366609, 8547, 2984, 64, 118, "Input"],
Cell[CellGroupData[{
Cell[369618, 8615, 5003, 136, 313, "Input"],
Cell[374624, 8753, 24057, 670, 761, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[398718, 9428, 218, 3, 27, "Input"],
Cell[398939, 9433, 4602, 64, 688, "Output"]
}, Open  ]],
Cell[403556, 9500, 718, 19, 27, "Input"],
Cell[CellGroupData[{
Cell[404299, 9523, 823, 13, 27, "Input"],
Cell[405125, 9538, 2404, 32, 598, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407566, 9575, 665, 11, 27, "Input"],
Cell[408234, 9588, 2779, 38, 583, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[411074, 9633, 94, 1, 67, "Section"],
Cell[411171, 9636, 155, 3, 26, "Text"],
Cell[411329, 9641, 3106, 74, 118, "Input"],
Cell[CellGroupData[{
Cell[414460, 9719, 137, 2, 27, "Input"],
Cell[414600, 9723, 1276, 20, 178, "Output"]
}, Open  ]],
Cell[415891, 9746, 3107, 75, 118, "Input"],
Cell[CellGroupData[{
Cell[419023, 9825, 138, 2, 27, "Input"],
Cell[419164, 9829, 2877, 46, 373, "Output"]
}, Open  ]],
Cell[422056, 9878, 228, 5, 26, "Text"],
Cell[CellGroupData[{
Cell[422309, 9887, 2144, 58, 79, "Input"],
Cell[424456, 9947, 16871, 499, 193, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441364, 10451, 789, 17, 43, "Input"],
Cell[442156, 10470, 3738, 51, 523, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[445943, 10527, 126, 1, 67, "Section"],
Cell[446072, 10530, 173, 4, 26, "Text"],
Cell[446248, 10536, 997, 27, 64, "Input"],
Cell[447248, 10565, 2420, 59, 73, "Input"],
Cell[449671, 10626, 161, 3, 26, "Text"],
Cell[449835, 10631, 1589, 44, 103, "Input"],
Cell[CellGroupData[{
Cell[451449, 10679, 219, 4, 27, "Input"],
Cell[451671, 10685, 517, 10, 23, "Message"],
Cell[452191, 10697, 5503, 88, 3043, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[457743, 10791, 169, 2, 67, "Section"],
Cell[457915, 10795, 209, 4, 26, "Text"],
Cell[458127, 10801, 2344, 67, 73, "Input"],
Cell[460474, 10870, 279, 5, 26, "Text"],
Cell[CellGroupData[{
Cell[460778, 10879, 178, 3, 27, "Input"],
Cell[460959, 10884, 136, 3, 27, "Output"]
}, Open  ]],
Cell[461110, 10890, 246, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[461381, 10900, 288, 7, 27, "Input"],
Cell[461672, 10909, 1811, 25, 793, "Output"]
}, Open  ]],
Cell[463498, 10937, 548, 18, 30, "Text"],
Cell[464049, 10957, 2982, 73, 136, "Input"],
Cell[CellGroupData[{
Cell[467056, 11034, 187, 4, 27, "Input"],
Cell[467246, 11040, 28334, 405, 2593, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[495629, 11451, 218, 3, 67, "Section"],
Cell[495850, 11456, 265, 5, 26, "Text"],
Cell[496118, 11463, 121, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[496264, 11468, 735, 19, 27, "Input"],
Cell[497002, 11489, 565, 11, 23, "Message"],
Cell[497570, 11502, 639, 18, 27, "Output"]
}, Open  ]],
Cell[498224, 11523, 284, 7, 27, "Input"],
Cell[CellGroupData[{
Cell[498533, 11534, 288, 7, 27, "Input"],
Cell[498824, 11543, 10358, 153, 2248, "Output"]
}, Open  ]],
Cell[509197, 11699, 233, 4, 26, "Text"],
Cell[CellGroupData[{
Cell[509455, 11707, 304, 7, 27, "Input"],
Cell[509762, 11716, 281, 9, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[510080, 11730, 174, 4, 27, "Input"],
Cell[510257, 11736, 928, 16, 40, "Message"],
Cell[511188, 11754, 551, 16, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[511776, 11775, 244, 5, 27, "Input"],
Cell[512023, 11782, 987, 29, 47, "Output"]
}, Open  ]],
Cell[513025, 11814, 139, 2, 27, "Input"],
Cell[513167, 11818, 136, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[513328, 11823, 792, 20, 27, "Input"],
Cell[514123, 11845, 592, 18, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514752, 11868, 766, 19, 33, "Input"],
Cell[515521, 11889, 594, 18, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[516152, 11912, 351, 9, 27, "Input"],
Cell[516506, 11923, 32712, 820, 814, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[549255, 12748, 174, 3, 27, "Input"],
Cell[549432, 12753, 134, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[549603, 12761, 197, 4, 33, "Input"],
Cell[549803, 12767, 134, 3, 27, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/extended-hat-doesnt-exist.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     72542,       1572]
NotebookOptionsPosition[     70263,       1494]
NotebookOutlinePosition[     70604,       1509]
CellTagsIndexPosition[     70561,       1506]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/Math/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
   3.493050798416773*^9, 3.4930507986038713`*^9}, {3.49410371822052*^9, 
   3.494103739229041*^9}, 3.494980752218668*^9, 3.494981022680522*^9, {
   3.50766617778829*^9, 3.507666184958872*^9}, {3.543582009680002*^9, 
   3.543582013141852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5435966781976957`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/scott/projects/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5435966781998987`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"g", "=", 
    RowBox[{
    "GraphFromString", "[", "\"\<bwd1v1v1v1v1p1v1x1p0x1duals1v1v1v1x2\>\"", 
     "]"}]}], ")"}], ";", 
  RowBox[{"DisplayGraph", "/@", 
   RowBox[{"(", 
    RowBox[{"G", "=", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g"}], "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.495121590833898*^9, 3.495121606270863*^9}, {
   3.495128814496076*^9, 3.495128817174279*^9}, 3.507472723576385*^9, {
   3.507472773874301*^9, 3.507472789111308*^9}, {3.50826142529592*^9, 
   3.508261429079921*^9}, {3.508773088002824*^9, 3.508773092809442*^9}, {
   3.508773127992977*^9, 3.508773128279037*^9}, {3.524841103004505*^9, 
   3.524841112955393*^9}, {3.52561865503403*^9, 3.525618673644245*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    {Thickness[0.011952286093343936`], 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvZ7LTbWUScCB4bJvkoCFgUPH36a7H07yO/wyuRRk
2GjgcCbx9qIzCvwOu54v+e571MDhzmGntZqifA5c1gXnPjAZOiQtTePfsonH
YUvdvZAlFoYOfB1fbouzcju0MM3i+Jxi6ND3dqYqowSng5OYb3p6m6HDhHCW
/9Lf2Rx2ci561z3b0OGA+8MqkXUsDlt0nGVeLzJ0+GC+7xtPKhNc/uNCjQvq
Lgxw/Y/55hgrrftjDzPf5sr2My+DftrD7Pec/n/Cv95v9jD3pUefW7qj7Is9
zP2flOsNClQ+28P85/IlJ6x23Sd7mP9h8jyPJj2+d1cfrr+n5u3MpaH6cPPf
XA17E39LD27/dL+q+z/y9ODu++nGXBEtpgd3f4383F1Fl3Xh/uuz+Lxac6Uu
3P8zPm0IyJ6lCw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/O
h7kPFx8AhFn9wA==
       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvZ7LTbWUScCB4bJvkoCFgUPH36a7H07yO/wyuRRk
2GjgcCbx9qIzCvwOu54v+e571MDhzmGntZqifA5c1gXnPjAZOiQtTePfsonH
YUvdvZAlFoYOfB1fbouzcju0MM3i+Jxi6ND3dqYqowSng5OYb3p6m6HDhHCW
/9Lf2Rx2ci561z3b0OGA+8MqkXUsDlt0nGVeLzJ0+GC+7xtPKhNc/uNCjQvq
Lgxw/Y/55hgrrftjDzPf5sr2My+DftrD7Pec/n/Cv95v9jD3pUefW7qj7Is9
zP2flOsNClQ+28P85/IlJ6x23Sd7mP9h8jyPJj2+d1cfrr+n5u3MpaH6cPPf
XA17E39LD27/dL+q+z/y9ODu++nGXBEtpgd3f4383F1Fl3Xh/uuz+Lxac6Uu
3P8zPm0IyJ6lCw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/O
BwBjmPJ6
        "]]}, 
      LineBox[{{2.585000000000008, 16.21900000000005}, {30.93180000000001, 
       16.21900000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/aN3ve1mHQcHhsu+SQIWBg4idSvnM2s6OPwyuRRk
2GjgcGX+X49COQeHXc+XfPc9auAQn3v03zZeBwcu64JzH5gMHVYfNOGRf2/v
sKXuXsgSC0OHfS+0PbJ32ju0MM3i+Jxi6ODgstj6RLW9g5OYb3p6m6FDxYmz
BavN7R12ci561z3b0GFD5r3Crnd2Dlt0nGVeLzJ0eMH1vihzqR1cXqFfcoVP
oh1c/8JXE2avVLaDm79FsOP617e2cPsX/TB8tuygLdx92yYfDDRaYAt3v9n1
zCW83bZw/+Vuj81Y12wL9z9MnufRpMf37urD9ffUvJ25NFQfbv6bq2Fv4m/p
we2f7ld1/0eeHtx9P92YK6LF9ODur5Gfu6vosi7cf30Wn1drrtSF+3/Gpw0B
2bN04eEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMA
274CTw==
       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/aN3ve1mHQcHhsu+SQIWBg4idSvnM2s6OPwyuRRk
2GjgcGX+X49COQeHXc+XfPc9auAQn3v03zZeBwcu64JzH5gMHVYfNOGRf2/v
sKXuXsgSC0OHfS+0PbJ32ju0MM3i+Jxi6ODgstj6RLW9g5OYb3p6m6FDxYmz
BavN7R12ci561z3b0GFD5r3Crnd2Dlt0nGVeLzJ0eMH1vihzqR1cXqFfcoVP
oh1c/8JXE2avVLaDm79FsOP617e2cPsX/TB8tuygLdx92yYfDDRaYAt3v9n1
zCW83bZw/+Vuj81Y12wL9z9MnufRpMf37urD9ffUvJ25NFQfbv6bq2Fv4m/p
we2f7ld1/0eeHtx9P92YK6LF9ODur5Gfu6vosi7cf30Wn1drrtSF+3/Gpw0B
2bN04eEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5AENH9Q4=

        "]]}, 
      LineBox[{{30.93180000000001, 16.21900000000005}, {59.27862000000001, 
       16.21900000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHbLug554pJ8Dw2XfJAELA4drMgoz0kP9HH6ZXAoy
bDRwkFpcGnLVy89h1/Ml332PGjhYS8qoSlv5OXBZF5z7wGToEBJud/qzsp/D
lrp7IUssDB3qTdk5pDj9HFqYZnF8TjF0uNG9cI7HK18HJzHf9PQ2Q4cKIwsv
qxO+Djs5F73rnm3oUM347eLKxb4OW3ScZV4vMnRQEAxWkqxHyLfo+yzjikXo
3/dYRNbSzhdu/qMtD1zjlX3h9nNoPb5vzusLd5/LKf9VtX984O5fJxOV8vqj
D9x/UStMz1q/84H7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg9k/3
q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDsWbrw
8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HyY+3DxAYwP7NY=

       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHbLug554pJ8Dw2XfJAELA4drMgoz0kP9HH6ZXAoy
bDRwkFpcGnLVy89h1/Ml332PGjhYS8qoSlv5OXBZF5z7wGToEBJud/qzsp/D
lrp7IUssDB3qTdk5pDj9HFqYZnF8TjF0uNG9cI7HK18HJzHf9PQ2Q4cKIwsv
qxO+Djs5F73rnm3oUM347eLKxb4OW3ScZV4vMnRQEAxWkqxHyLfo+yzjikXo
3/dYRNbSzhdu/qMtD1zjlX3h9nNoPb5vzusLd5/LKf9VtX984O5fJxOV8vqj
D9x/UStMz1q/84H7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg9k/3
q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDsWbrw
8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAnWTgKA==
        "]]}, 
      LineBox[{{59.27862000000001, 16.21900000000005}, {87.62542000000002, 
       16.21900000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXbP39+O9TmEODJd9kwQsDBy6tv4QeeYQ5vDL5FKQ
YaOBQ9axRS/nWIc57Hq+5LvvUQMHvbVtR+yNwxy4rAvOfWAydHilZsihoxHm
sKXuXsgSC0OH9R/0xPdLhTm0MM3i+Jxi6DDhOE9IGHeYg5OYb3p6m6HDvIxw
Rf9foQ47ORe9655t6PBmwuyHbC9CHbboOMu8XmToYLXz/sJ9VxHyHlFa+duP
hML1axhyrPHbGgo3/80v1t0Pl4fC7V9RsuHf2TmhcPflRE+5WTAlFO5+nxy7
der9oXD/RaVY3/fvDYX7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg
9k/3q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDs
Wbrw8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HyY+3DxARn9
A4M=
       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXbP39+O9TmEODJd9kwQsDBy6tv4QeeYQ5vDL5FKQ
YaOBQ9axRS/nWIc57Hq+5LvvUQMHvbVtR+yNwxy4rAvOfWAydHilZsihoxHm
sKXuXsgSC0OH9R/0xPdLhTm0MM3i+Jxi6DDhOE9IGHeYg5OYb3p6m6HDvIxw
Rf9foQ47ORe9655t6PBmwuyHbC9CHbboOMu8XmToYLXz/sJ9VxHyHlFa+duP
hML1axhyrPHbGgo3/80v1t0Pl4fC7V9RsuHf2TmhcPflRE+5WTAlFO5+nxy7
der9oXD/RaVY3/fvDYX7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg
9k/3q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDs
Wbrw8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAW2H2CA==

        "]]}, 
      LineBox[{{87.62542000000002, 16.21900000000005}, {115.97224000000001`, 
       16.21900000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEODJd9kwQsDBzesJgISoTHOvwyuRRk
2GjgwHci7v25wFiHXc+XfPc9auAgx7zpeqFnrAOXdcG5D0yGDlpKh7Xi7GId
ttTdC1liYehgP1Hd86NBrEML0yyOzymGDtl7SiZ3KMY6OIn5pqe3GTrs5nfI
ahSIddjJuehd92xDB9vvcnqW/2Ictug4y7xeZOggUO977cPrGLi8E5/XjJe3
YuD64zLWXW44HQM3/2OAyAvhfTFw+1u6RU0ZNsfA3bfotrfU4lUxcPffYAn8
Hrk0Bu6/taf2aTctjoH7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg
9k/3q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDs
Wbrw8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HyY+3DxAc+i
9/k=
       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEODJd9kwQsDBzesJgISoTHOvwyuRRk
2GjgwHci7v25wFiHXc+XfPc9auAgx7zpeqFnrAOXdcG5D0yGDlpKh7Xi7GId
ttTdC1liYehgP1Hd86NBrEML0yyOzymGDtl7SiZ3KMY6OIn5pqe3GTrs5nfI
ahSIddjJuehd92xDB9vvcnqW/2Ictug4y7xeZOggUO977cPrGLi8E5/XjJe3
YuD64zLWXW44HQM3/2OAyAvhfTFw+1u6RU0ZNsfA3bfotrfU4lUxcPffYAn8
Hrk0Bu6/taf2aTctjoH7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg
9k/3q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDs
Wbrw8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAa3Ts3Q==

        "]]}, 
      LineBox[{{115.97224000000001`, 16.21900000000005}, {144.31904, 
       2.0456100000000514`}}], 
      LineBox[{{115.97224000000001`, 16.21900000000005}, {144.31904, 
       30.39239000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8ySHmO+TjmXEMjiwhPHpLjVLcvD7mm5f
tIzJoSQueTqDSZKD98cvXpHHWRyuBV5luaSf5FDz8OKxwi1sDlv6Vql5aCU5
8OyZNoE/icNhWrHmuonKSQ5q5bdb245wOrDFz/C5K53k8IPDokXrApdD33rb
zZHCSQ5r0l0y/Su5HbYejp9sypXkkNM5Q8hzC7fDneuNxYKMCPkUDfVbvT8S
4fqvCE+ruPkhEW7+th8iDMqvEuH2TzF9pTjzSSLcfd80YvqzHiTC3Z9muPHn
0buJcP/lrtUXunUnEe5/mLzjzct8+zX+2MP0d2heUP/07Ls9zPx5lxjuHeL5
Yg+zv++4t3nnxg/2MPdd+qZbbHXztT3M/VWHJlxdu+q5Pcx/+je6F8qwPbWH
+V9A7vUjM6kn9rDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/o
fJj7cPEBLDkHYA==
       "]]}, 
     {EdgeForm[{Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8ySHmO+TjmXEMjiwhPHpLjVLcvD7mm5f
tIzJoSQueTqDSZKD98cvXpHHWRyuBV5luaSf5FDz8OKxwi1sDlv6Vql5aCU5
8OyZNoE/icNhWrHmuonKSQ5q5bdb245wOrDFz/C5K53k8IPDokXrApdD33rb
zZHCSQ5r0l0y/Su5HbYejp9sypXkkNM5Q8hzC7fDneuNxYKMCPkUDfVbvT8S
4fqvCE+ruPkhEW7+th8iDMqvEuH2TzF9pTjzSSLcfd80YvqzHiTC3Z9muPHn
0buJcP/lrtUXunUnEe5/mLzjzct8+zX+2MP0d2heUP/07Ls9zPx5lxjuHeL5
Yg+zv++4t3nnxg/2MPdd+qZbbHXztT3M/VWHJlxdu+q5Pcx/+je6F8qwPbWH
+V9A7vUjM6kn9rDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/o
fAAKbflZ
        "]]}}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8yQHEfeTq4tT7BxYwvh0l5olOeRkrLs8
Za2dQ0lc8nQGkySHjMVyizZ+tHO4FniV5ZJ+ksO1GbunhejbO2zpW6XmoZXk
0PFSzZAj1d5hWrHmuonKSQ5eZkwfwybaO7DFz/C5K53k8Eb+fejpTfYOfett
N0cKJznYu/fff3/c3mHr4fjJplxJDgK+Lbz+5+0d7lxvLBZkRMinaKjf6v2R
CNd/RXhaxc0PiXDzt/0QYVB+lQi3f4rpK8WZTxLh7vumEdOf9SAR7v40w40/
j95NhPsvd62+0K07iXD/w+TDlq+rCZK2g+u/xm472/S6Ldz8C5kHuyfNtIXb
X3eu49K9ZFu4+6TMH3zuN7eFu//BEpESaTFbuP+4JIuvf2Owhfv/0hSPRdN/
2sDDByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj82Huw8UHAB+/
+5E=
       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8yQHEfeTq4tT7BxYwvh0l5olOeRkrLs8
Za2dQ0lc8nQGkySHjMVyizZ+tHO4FniV5ZJ+ksO1GbunhejbO2zpW6XmoZXk
0PFSzZAj1d5hWrHmuonKSQ5eZkwfwybaO7DFz/C5K53k8Eb+fejpTfYOfett
N0cKJznYu/fff3/c3mHr4fjJplxJDgK+Lbz+5+0d7lxvLBZkRMinaKjf6v2R
CNd/RXhaxc0PiXDzt/0QYVB+lQi3f4rpK8WZTxLh7vumEdOf9SAR7v40w40/
j95NhPsvd62+0K07iXD/w+TDlq+rCZK2g+u/xm472/S6Ldz8C5kHuyfNtIXb
X3eu49K9ZFu4+6TMH3zuN7eFu//BEpESaTFbuP+4JIuvf2Owhfv/0hSPRdN/
2sDDByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wFm4u6x
        "]]}, 
      LineBox[{{144.31904, 2.0456100000000514`}, {172.66586, 
       2.0456100000000514`}}], 
      LineBox[{{144.31904, 30.39239000000005}, {172.66586, 
       2.0456100000000514`}}], 
      LineBox[{{144.31904, 30.39239000000005}, {172.66586, 
       30.39239000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVSHmO+TjmXEMjjocQYE7zuY6uD3Nd2+
aBmTwzzBpXsl96c6eH/84hV5nMWBgVVc+/WuVIeahxePFW5hc7jn+MYncWuq
A8+eaRP4kzgcDqhlX1m1LtVBrfx2a9sRTgcDoVtF35alOvzgsGjRusDlsD2p
/mbRvFSHNekumf6V3A73yhbu9Jua6pDTOUPIcwu3w4ldO3q1ehDyiUzb3y1r
Rugv0M/s+VSNMH+H8hwxm1KE/UwHZWw35SPcJ/By+/rmbIT7V9Vayd3PQPhv
WkKhxed0hP9h8o43L/Pt1/hjD9PfoXlB/dOz7/Yw8+ddYrh3iOeLPcz+vuPe
5p0bP9jD3Hfpm26x1c3X9jD3Vx2acHXtquf2MP/p3+heKMP21B7mfwG514/M
pJ7Yw8IHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzYe7DxQcA
67gOmA==
       "]]}, 
     {EdgeForm[{Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVSHmO+TjmXEMjjocQYE7zuY6uD3Nd2+
aBmTwzzBpXsl96c6eH/84hV5nMWBgVVc+/WuVIeahxePFW5hc7jn+MYncWuq
A8+eaRP4kzgcDqhlX1m1LtVBrfx2a9sRTgcDoVtF35alOvzgsGjRusDlsD2p
/mbRvFSHNekumf6V3A73yhbu9Jua6pDTOUPIcwu3w4ldO3q1ehDyiUzb3y1r
Rugv0M/s+VSNMH+H8hwxm1KE/UwHZWw35SPcJ/By+/rmbIT7V9Vayd3PQPhv
WkKhxed0hP9h8o43L/Pt1/hjD9PfoXlB/dOz7/Yw8+ddYrh3iOeLPcz+vuPe
5p0bP9jD3Hfpm26x1c3X9jD3Vx2acHXtquf2MP/p3+heKMP21B7mfwG514/M
pJ7Yw8IHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAfk5/rs=

        "]]}}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVQHEfeTq4tT7Bz0OAOC9x1MdcjJWHd5
ylo7h3mCS/dK7k91yFgst2jjRzsHBlZx7de7Uh2uzdg9LUTf3uGe4xufxK2p
Dh0v1Qw5Uu0dDqhlX1m1LtXBy4zpY9hEewcDoVtF35alOryRfx96epO9w/ak
+ptF81Id7N37778/DtRftnCn39RUBwHfFl7/8/YOJ3bt6NXqQcgnMm1/t6wZ
ob9AP7PnUzXC/B3Kc8RsShH2Mx2Usd2Uj3CfwMvt65uzEe5fVWsldz8D4b9p
CYUWn9MR/ofJhy1fVxMkbQfXf43ddrbpdVu4+RcyD3ZPmmkLt7/uXMele8m2
cPdJmT/43G9uC3f/gyUiJdJitnD/cUkWX//GYAv3/6UpHoum/7SBhw9MHhZ+
MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+fD3IeLDwDfPgLY
       "]]}, 
     {EdgeForm[{Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVQHEfeTq4tT7Bz0OAOC9x1MdcjJWHd5
ylo7h3mCS/dK7k91yFgst2jjRzsHBlZx7de7Uh2uzdg9LUTf3uGe4xufxK2p
Dh0v1Qw5Uu0dDqhlX1m1LtXBy4zpY9hEewcDoVtF35alOryRfx96epO9w/ak
+ptF81Id7N37778/DtRftnCn39RUBwHfFl7/8/YOJ3bt6NXqQcgnMm1/t6wZ
ob9AP7PnUzXC/B3Kc8RsShH2Mx2Usd2Uj3CfwMvt65uzEe5fVWsldz8D4b9p
CYUWn9MR/ofJhy1fVxMkbQfXf43ddrbpdVu4+RcyD3ZPmmkLt7/uXMele8m2
cPdJmT/43G9uC3f/gyUiJdJitnD/cUkWX//GYAv3/6UpHoum/7SBhw9MHhZ+
MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAFW99BM=
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.009526091539256048], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{2.585000000000008, 16.21900000000005}, {2.585000000000008, 
       25.66778000000005}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.009526091539256048], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{59.27862000000001, 16.21900000000005}, {59.27862000000001, 
       25.66778000000005}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.009526091539256048], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{115.97224000000001`, 16.21900000000005}, {115.97224000000001`,
        25.66778000000005}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.009526091539256048], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{172.66586, 2.0456100000000514`}, {172.66586, 
       11.494400000000052`}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.009526091539256048], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{172.66586, 30.39239000000005}, {172.66586, 
       39.84118000000005}}]}},
    AspectRatio->Automatic,
    ImageSize->{175., 40.},
    PlotRange->{{0., 175.}, {0., 40.}}], ",", 
   GraphicsBox[
    {Thickness[0.011952286093343936`], 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvZ7LTbWUScCB4bJvkoCFgUPH36a7H07yO/wyuRRk
2GjgcCbx9qIzCvwOu54v+e571MDhzmGntZqifA5c1gXnPjAZOiQtTePfsonH
YUvdvZAlFoYOfB1fbouzcju0MM3i+Jxi6ND3dqYqowSng5OYb3p6m6HDhHCW
/9Lf2Rx2ci561z3b0OGA+8MqkXUsDlt0nGVeLzJ0+GC+7xtPKhNc/uNCjQvq
Lgxw/Y/55hgrrftjDzPf5sr2My+DftrD7Pec/n/Cv95v9jD3pUefW7qj7Is9
zP2flOsNClQ+28P85/IlJ6x23Sd7mP9h8jyPJj2+d1cfrr+n5u3MpaH6cPPf
XA17E39LD27/dL+q+z/y9ODu++nGXBEtpgd3f4383F1Fl3Xh/uuz+Lxac6Uu
3P8zPm0IyJ6lCw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/O
h7kPFx8AhFn9wA==
       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvZ7LTbWUScCB4bJvkoCFgUPH36a7H07yO/wyuRRk
2GjgcCbx9qIzCvwOu54v+e571MDhzmGntZqifA5c1gXnPjAZOiQtTePfsonH
YUvdvZAlFoYOfB1fbouzcju0MM3i+Jxi6ND3dqYqowSng5OYb3p6m6HDhHCW
/9Lf2Rx2ci561z3b0OGA+8MqkXUsDlt0nGVeLzJ0+GC+7xtPKhNc/uNCjQvq
Lgxw/Y/55hgrrftjDzPf5sr2My+DftrD7Pec/n/Cv95v9jD3pUefW7qj7Is9
zP2flOsNClQ+28P85/IlJ6x23Sd7mP9h8jyPJj2+d1cfrr+n5u3MpaH6cPPf
XA17E39LD27/dL+q+z/y9ODu++nGXBEtpgd3f4383F1Fl3Xh/uuz+Lxac6Uu
3P8zPm0IyJ6lCw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/O
BwBjmPJ6
        "]]}, 
      LineBox[{{2.585000000000008, 16.21900000000005}, {30.93180000000001, 
       16.21900000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/aN3ve1mHQcHhsu+SQIWBg4idSvnM2s6OPwyuRRk
2GjgcGX+X49COQeHXc+XfPc9auAQn3v03zZeBwcu64JzH5gMHVYfNOGRf2/v
sKXuXsgSC0OHfS+0PbJ32ju0MM3i+Jxi6ODgstj6RLW9g5OYb3p6m6FDxYmz
BavN7R12ci561z3b0GFD5r3Crnd2Dlt0nGVeLzJ0eMH1vihzqR1cXqFfcoVP
oh1c/8JXE2avVLaDm79FsOP617e2cPsX/TB8tuygLdx92yYfDDRaYAt3v9n1
zCW83bZw/+Vuj81Y12wL9z9MnufRpMf37urD9ffUvJ25NFQfbv6bq2Fv4m/p
we2f7ld1/0eeHtx9P92YK6LF9ODur5Gfu6vosi7cf30Wn1drrtSF+3/Gpw0B
2bN04eEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMA
274CTw==
       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/aN3ve1mHQcHhsu+SQIWBg4idSvnM2s6OPwyuRRk
2GjgcGX+X49COQeHXc+XfPc9auAQn3v03zZeBwcu64JzH5gMHVYfNOGRf2/v
sKXuXsgSC0OHfS+0PbJ32ju0MM3i+Jxi6ODgstj6RLW9g5OYb3p6m6FDxYmz
BavN7R12ci561z3b0GFD5r3Crnd2Dlt0nGVeLzJ0eMH1vihzqR1cXqFfcoVP
oh1c/8JXE2avVLaDm79FsOP617e2cPsX/TB8tuygLdx92yYfDDRaYAt3v9n1
zCW83bZw/+Vuj81Y12wL9z9MnufRpMf37urD9ffUvJ25NFQfbv6bq2Fv4m/p
we2f7ld1/0eeHtx9P92YK6LF9ODur5Gfu6vosi7cf30Wn1drrtSF+3/Gpw0B
2bN04eEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5AENH9Q4=

        "]]}, 
      LineBox[{{30.93180000000001, 16.21900000000005}, {59.27862000000001, 
       16.21900000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHbLug554pJ8Dw2XfJAELA4drMgoz0kP9HH6ZXAoy
bDRwkFpcGnLVy89h1/Ml332PGjhYS8qoSlv5OXBZF5z7wGToEBJud/qzsp/D
lrp7IUssDB3qTdk5pDj9HFqYZnF8TjF0uNG9cI7HK18HJzHf9PQ2Q4cKIwsv
qxO+Djs5F73rnm3oUM347eLKxb4OW3ScZV4vMnRQEAxWkqxHyLfo+yzjikXo
3/dYRNbSzhdu/qMtD1zjlX3h9nNoPb5vzusLd5/LKf9VtX984O5fJxOV8vqj
D9x/UStMz1q/84H7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg9k/3
q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDsWbrw
8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HyY+3DxAYwP7NY=

       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHbLug554pJ8Dw2XfJAELA4drMgoz0kP9HH6ZXAoy
bDRwkFpcGnLVy89h1/Ml332PGjhYS8qoSlv5OXBZF5z7wGToEBJud/qzsp/D
lrp7IUssDB3qTdk5pDj9HFqYZnF8TjF0uNG9cI7HK18HJzHf9PQ2Q4cKIwsv
qxO+Djs5F73rnm3oUM347eLKxb4OW3ScZV4vMnRQEAxWkqxHyLfo+yzjikXo
3/dYRNbSzhdu/qMtD1zjlX3h9nNoPb5vzusLd5/LKf9VtX984O5fJxOV8vqj
D9x/UStMz1q/84H7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg9k/3
q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDsWbrw
8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAnWTgKA==
        "]]}, 
      LineBox[{{59.27862000000001, 16.21900000000005}, {87.62542000000002, 
       16.21900000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXbP39+O9TmEODJd9kwQsDBy6tv4QeeYQ5vDL5FKQ
YaOBQ9axRS/nWIc57Hq+5LvvUQMHvbVtR+yNwxy4rAvOfWAydHilZsihoxHm
sKXuXsgSC0OH9R/0xPdLhTm0MM3i+Jxi6DDhOE9IGHeYg5OYb3p6m6HDvIxw
Rf9foQ47ORe9655t6PBmwuyHbC9CHbboOMu8XmToYLXz/sJ9VxHyHlFa+duP
hML1axhyrPHbGgo3/80v1t0Pl4fC7V9RsuHf2TmhcPflRE+5WTAlFO5+nxy7
der9oXD/RaVY3/fvDYX7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg
9k/3q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDs
Wbrw8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HyY+3DxARn9
A4M=
       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXbP39+O9TmEODJd9kwQsDBy6tv4QeeYQ5vDL5FKQ
YaOBQ9axRS/nWIc57Hq+5LvvUQMHvbVtR+yNwxy4rAvOfWAydHilZsihoxHm
sKXuXsgSC0OH9R/0xPdLhTm0MM3i+Jxi6DDhOE9IGHeYg5OYb3p6m6HDvIxw
Rf9foQ47ORe9655t6PBmwuyHbC9CHbboOMu8XmToYLXz/sJ9VxHyHlFa+duP
hML1axhyrPHbGgo3/80v1t0Pl4fC7V9RsuHf2TmhcPflRE+5WTAlFO5+nxy7
der9oXD/RaVY3/fvDYX7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg
9k/3q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDs
Wbrw8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAW2H2CA==

        "]]}, 
      LineBox[{{87.62542000000002, 16.21900000000005}, {115.97224000000001`, 
       16.21900000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEODJd9kwQsDBzesJgISoTHOvwyuRRk
2GjgwHci7v25wFiHXc+XfPc9auAgx7zpeqFnrAOXdcG5D0yGDlpKh7Xi7GId
ttTdC1liYehgP1Hd86NBrEML0yyOzymGDtl7SiZ3KMY6OIn5pqe3GTrs5nfI
ahSIddjJuehd92xDB9vvcnqW/2Ictug4y7xeZOggUO977cPrGLi8E5/XjJe3
YuD64zLWXW44HQM3/2OAyAvhfTFw+1u6RU0ZNsfA3bfotrfU4lUxcPffYAn8
Hrk0Bu6/taf2aTctjoH7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg
9k/3q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDs
Wbrw8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HyY+3DxAc+i
9/k=
       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEODJd9kwQsDBzesJgISoTHOvwyuRRk
2GjgwHci7v25wFiHXc+XfPc9auAgx7zpeqFnrAOXdcG5D0yGDlpKh7Xi7GId
ttTdC1liYehgP1Hd86NBrEML0yyOzymGDtl7SiZ3KMY6OIn5pqe3GTrs5nfI
ahSIddjJuehd92xDB9vvcnqW/2Ictug4y7xeZOggUO977cPrGLi8E5/XjJe3
YuD64zLWXW44HQM3/2OAyAvhfTFw+1u6RU0ZNsfA3bfotrfU4lUxcPffYAn8
Hrk0Bu6/taf2aTctjoH7HybP82jS43t39eH6e2rezlwaqg83/83VsDfxt/Tg
9k/3q7r/I08P7r6fbswV0WJ6cPfXyM/dVXRZF+6/PovPqzVX6sL9P+PThoDs
Wbrw8IHJw8IPph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAa3Ts3Q==

        "]]}, 
      LineBox[{{115.97224000000001`, 16.21900000000005}, {144.31904, 
       2.0456100000000514`}}], 
      LineBox[{{115.97224000000001`, 16.21900000000005}, {144.31904, 
       30.39239000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8ySHmO+TjmXEMjiwhPHpLjVLcvD7mm5f
tIzJoSQueTqDSZKD98cvXpHHWRyuBV5luaSf5FDz8OKxwi1sDlv6Vql5aCU5
8OyZNoE/icNhWrHmuonKSQ5q5bdb245wOrDFz/C5K53k8IPDokXrApdD33rb
zZHCSQ5r0l0y/Su5HbYejp9sypXkkNM5Q8hzC7fDneuNxYKMCPkUDfVbvT8S
4fqvCE+ruPkhEW7+th8iDMqvEuH2TzF9pTjzSSLcfd80YvqzHiTC3Z9muPHn
0buJcP/lrtUXunUnEe5/mLzjzct8+zX+2MP0d2heUP/07Ls9zPx5lxjuHeL5
Yg+zv++4t3nnxg/2MPdd+qZbbHXztT3M/VWHJlxdu+q5Pcx/+je6F8qwPbWH
+V9A7vUjM6kn9rDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/o
fJj7cPEBLDkHYA==
       "]]}, 
     {EdgeForm[{Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8ySHmO+TjmXEMjiwhPHpLjVLcvD7mm5f
tIzJoSQueTqDSZKD98cvXpHHWRyuBV5luaSf5FDz8OKxwi1sDlv6Vql5aCU5
8OyZNoE/icNhWrHmuonKSQ5q5bdb245wOrDFz/C5K53k8IPDokXrApdD33rb
zZHCSQ5r0l0y/Su5HbYejp9sypXkkNM5Q8hzC7fDneuNxYKMCPkUDfVbvT8S
4fqvCE+ruPkhEW7+th8iDMqvEuH2TzF9pTjzSSLcfd80YvqzHiTC3Z9muPHn
0buJcP/lrtUXunUnEe5/mLzjzct8+zX+2MP0d2heUP/07Ls9zPx5lxjuHeL5
Yg+zv++4t3nnxg/2MPdd+qZbbHXztT3M/VWHJlxdu+q5Pcx/+je6F8qwPbWH
+V9A7vUjM6kn9rDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/o
fAAKbflZ
        "]]}}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8yQHEfeTq4tT7BxYwvh0l5olOeRkrLs8
Za2dQ0lc8nQGkySHjMVyizZ+tHO4FniV5ZJ+ksO1GbunhejbO2zpW6XmoZXk
0PFSzZAj1d5hWrHmuonKSQ5eZkwfwybaO7DFz/C5K53k8Eb+fejpTfYOfett
N0cKJznYu/fff3/c3mHr4fjJplxJDgK+Lbz+5+0d7lxvLBZkRMinaKjf6v2R
CNd/RXhaxc0PiXDzt/0QYVB+lQi3f4rpK8WZTxLh7vumEdOf9SAR7v40w40/
j95NhPsvd62+0K07iXD/w+TDlq+rCZK2g+u/xm472/S6Ldz8C5kHuyfNtIXb
X3eu49K9ZFu4+6TMH3zuN7eFu//BEpESaTFbuP+4JIuvf2Owhfv/0hSPRdN/
2sDDByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj82Huw8UHAB+/
+5E=
       "]]}, 
     {Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8yQHEfeTq4tT7BxYwvh0l5olOeRkrLs8
Za2dQ0lc8nQGkySHjMVyizZ+tHO4FniV5ZJ+ksO1GbunhejbO2zpW6XmoZXk
0PFSzZAj1d5hWrHmuonKSQ5eZkwfwybaO7DFz/C5K53k8Eb+fejpTfYOfett
N0cKJznYu/fff3/c3mHr4fjJplxJDgK+Lbz+5+0d7lxvLBZkRMinaKjf6v2R
CNd/RXhaxc0PiXDzt/0QYVB+lQi3f4rpK8WZTxLh7vumEdOf9SAR7v40w40/
j95NhPsvd62+0K07iXD/w+TDlq+rCZK2g+u/xm472/S6Ldz8C5kHuyfNtIXb
X3eu49K9ZFu4+6TMH3zuN7eFu//BEpESaTFbuP+4JIuvf2Owhfv/0hSPRdN/
2sDDByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wFm4u6x
        "]]}, 
      LineBox[{{144.31904, 2.0456100000000514`}, {172.66586, 
       2.0456100000000514`}}], 
      LineBox[{{144.31904, 30.39239000000005}, {172.66586, 
       2.0456100000000514`}}], 
      LineBox[{{144.31904, 30.39239000000005}, {172.66586, 
       30.39239000000005}}]}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVSHmO+TjmXEMjjocQYE7zuY6uD3Nd2+
aBmTwzzBpXsl96c6eH/84hV5nMWBgVVc+/WuVIeahxePFW5hc7jn+MYncWuq
A8+eaRP4kzgcDqhlX1m1LtVBrfx2a9sRTgcDoVtF35alOvzgsGjRusDlsD2p
/mbRvFSHNekumf6V3A73yhbu9Jua6pDTOUPIcwu3w4ldO3q1ehDyiUzb3y1r
Rugv0M/s+VSNMH+H8hwxm1KE/UwHZWw35SPcJ/By+/rmbIT7V9Vayd3PQPhv
WkKhxed0hP9h8o43L/Pt1/hjD9PfoXlB/dOz7/Yw8+ddYrh3iOeLPcz+vuPe
5p0bP9jD3Hfpm26x1c3X9jD3Vx2acHXtquf2MP/p3+heKMP21B7mfwG514/M
pJ7Yw8IHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzYe7DxQcA
67gOmA==
       "]]}, 
     {EdgeForm[{Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVSHmO+TjmXEMjjocQYE7zuY6uD3Nd2+
aBmTwzzBpXsl96c6eH/84hV5nMWBgVVc+/WuVIeahxePFW5hc7jn+MYncWuq
A8+eaRP4kzgcDqhlX1m1LtVBrfx2a9sRTgcDoVtF35alOvzgsGjRusDlsD2p
/mbRvFSHNekumf6V3A73yhbu9Jua6pDTOUPIcwu3w4ldO3q1ehDyiUzb3y1r
Rugv0M/s+VSNMH+H8hwxm1KE/UwHZWw35SPcJ/By+/rmbIT7V9Vayd3PQPhv
WkKhxed0hP9h8o43L/Pt1/hjD9PfoXlB/dOz7/Yw8+ddYrh3iOeLPcz+vuPe
5p0bP9jD3Hfpm26x1c3X9jD3Vx2acHXtquf2MP/p3+heKMP21B7mfwG514/M
pJ7Yw8IHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAfk5/rs=

        "]]}}, 
     {Thickness[0.004762986008197558], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVQHEfeTq4tT7Bz0OAOC9x1MdcjJWHd5
ylo7h3mCS/dK7k91yFgst2jjRzsHBlZx7de7Uh2uzdg9LUTf3uGe4xufxK2p
Dh0v1Qw5Uu0dDqhlX1m1LtXBy4zpY9hEewcDoVtF35alOryRfx96epO9w/ak
+ptF81Id7N37778/DtRftnCn39RUBwHfFl7/8/YOJ3bt6NXqQcgnMm1/t6wZ
ob9AP7PnUzXC/B3Kc8RsShH2Mx2Usd2Uj3CfwMvt65uzEe5fVWsldz8D4b9p
CYUWn9MR/ofJhy1fVxMkbQfXf43ddrbpdVu4+RcyD3ZPmmkLt7/uXMele8m2
cPdJmT/43G9uC3f/gyUiJdJitnD/cUkWX//GYAv3/6UpHoum/7SBhw9MHhZ+
MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+fD3IeLDwDfPgLY
       "]]}, 
     {EdgeForm[{Thickness[0.004762986008197558], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVQHEfeTq4tT7Bz0OAOC9x1MdcjJWHd5
ylo7h3mCS/dK7k91yFgst2jjRzsHBlZx7de7Uh2uzdg9LUTf3uGe4xufxK2p
Dh0v1Qw5Uu0dDqhlX1m1LtXBy4zpY9hEewcDoVtF35alOryRfx96epO9w/ak
+ptF81Id7N37778/DtRftnCn39RUBwHfFl7/8/YOJ3bt6NXqQcgnMm1/t6wZ
ob9AP7PnUzXC/B3Kc8RsShH2Mx2Usd2Uj3CfwMvt65uzEe5fVWsldz8D4b9p
CYUWn9MR/ofJhy1fVxMkbQfXf43ddrbpdVu4+RcyD3ZPmmkLt7/uXMele8m2
cPdJmT/43G9uC3f/gyUiJdJitnD/cUkWX//GYAv3/6UpHoum/7SBhw9MHhZ+
MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAFW99BM=
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.009526091539256048], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{2.585000000000008, 16.21900000000005}, {2.585000000000008, 
       25.66778000000005}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.009526091539256048], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{59.27862000000001, 16.21900000000005}, {59.27862000000001, 
       25.66778000000005}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.009526091539256048], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{115.97224000000001`, 16.21900000000005}, {115.97224000000001`,
        25.66778000000005}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.009526091539256048], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{172.66586, 2.0456100000000514`}, {172.66586, 
       11.494400000000052`}}]}, 
     {RGBColor[1., 0., 0.], Thickness[0.009526091539256048], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{172.66586, 30.39239000000005}, {172.66586, 
       39.84118000000005}}]}},
    AspectRatio->Automatic,
    ImageSize->{175., 40.},
    PlotRange->{{0., 175.}, {0., 40.}}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.507472727782242*^9, {3.5074727669026947`*^9, 3.5074727896889153`*^9}, 
   3.507472833297736*^9, 3.507476276576125*^9, 3.50826143362149*^9, 
   3.508773152548654*^9, 3.5087755439957533`*^9, 3.508859364968852*^9, 
   3.508859439102573*^9, 3.5115343419652643`*^9, 3.511548678477232*^9, 
   3.5115511797784147`*^9, 3.511551624051859*^9, 3.511554965077602*^9, 
   3.511635155431024*^9, 3.511745689649873*^9, 3.511805051965694*^9, 
   3.5123975578666477`*^9, 3.5127443923898153`*^9, 3.513002378018702*^9, 
   3.513609981760622*^9, 3.514125795280076*^9, 3.5145594968096533`*^9, 
   3.514559846155444*^9, 3.514652805170814*^9, 3.517510895622896*^9, 
   3.5175115382806673`*^9, 3.518269365349358*^9, 3.521833899198895*^9, 
   3.523206883068082*^9, 3.523389093331497*^9, 3.52484111395722*^9, 
   3.524841774956077*^9, 3.524842128339169*^9, 3.524925933344187*^9, 
   3.5250113386524897`*^9, 3.5250114179030123`*^9, {3.525012907791654*^9, 
   3.525012921211709*^9}, 3.5250973614978523`*^9, 3.5254462439617043`*^9, 
   3.525450127736208*^9, 3.525450683767974*^9, 3.5255294871855927`*^9, 
   3.525530021855628*^9, 3.525618265398696*^9, 3.525618511701005*^9, {
   3.5256186559084997`*^9, 3.525618674807445*^9}, 3.543596684105901*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ClearConnection", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.525531164448799*^9, 3.525531167199874*^9}}],

Cell[BoxData[
 RowBox[{"SolveConnectionNormEquations", "[", 
  RowBox[{"G", ",", "False", ",", " ", "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.524841139239457*^9, 3.524841146946451*^9}, {
  3.525012924560328*^9, 3.525012924759849*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConnectionPhaseEquations", "[", 
   RowBox[{"G", ",", "False", ",", "False"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.524841170049809*^9, 3.524841183801252*^9}, {
   3.525012934709333*^9, 3.525012934924115*^9}, 3.525529477298422*^9}],

Cell[BoxData[
 RowBox[{"SolveConnectionPhaseEquations", "[", 
  RowBox[{"G", ",", "False", ",", "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.524842326976842*^9, 3.5248423337985783`*^9}, {
  3.52501294595607*^9, 3.525012946139653*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ConnectionEquations", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.543596700469627*^9, 3.5435967008417377`*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{278., {3., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox["5"]}]}], ")"}], " ", 
               RowBox[{"K", "[", 
                RowBox[{"\<\"\[Theta]\"\>", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Vertex", "[", 
                    RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
                   "1", ",", 
                   RowBox[{"\[LeftSkeleton]", "5", "\[RightSkeleton]"}], ",", 
                   "1"}], "}"}], ",", 
                 RowBox[{"{", 
                  
                  RowBox[{"\<\"bwd1v1v1v1v1p1v1x1p0x1duals1v1v1v1x2\"\>", 
                   ",", "\<\"bwd1v1v1v1v1p1v1x1p0x1duals1v1v1v1x2\"\>"}], 
                  "}"}]}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"9", " ", 
               RowBox[{"K", "[", 
                RowBox[{"\<\"\[Theta]\"\>", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Vertex", "[", 
                    RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", 
                   "1", ",", 
                   RowBox[{"\[LeftSkeleton]", "5", "\[RightSkeleton]"}], ",", 
                   "1"}], "}"}], ",", 
                 RowBox[{"{", 
                  
                  RowBox[{"\<\"bwd1v1v1v1v1p1v1x1p0x1duals1v1v1v1x2\"\>", 
                   ",", "\<\"bwd1v1v1v1v1p1v1x1p0x1duals1v1v1v1x2\"\>"}], 
                  "}"}]}], "]"}]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"\[LeftSkeleton]", "4", "\[RightSkeleton]"}]}], 
             RowBox[{"9", " ", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"\[LeftSkeleton]", "7", "\[RightSkeleton]"}]}], 
             RowBox[{"9", " ", 
              RowBox[{"\[LeftSkeleton]", "5", "\[RightSkeleton]"}]}]]}], ",", 
           
           RowBox[{"\[LeftSkeleton]", "29", "\[RightSkeleton]"}]}], "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{49., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 11, 23223150028412387775, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{52., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 11, 23223150028412387775, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{82., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 11, 23223150028412387775, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{74., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[11]]], "Output",
 CellChangeTimes->{3.543596701730114*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"ConnectionEquations", "[", 
     RowBox[{"G", ",", "False", ",", "False"}], "]"}], ",", 
    RowBox[{"K", "[", 
     RowBox[{"\"\<r2\>\"", ",", "__"}], "]"}], ",", "\[Infinity]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.525618697194886*^9, 3.525618738708473*^9}, {
  3.543596711843651*^9, 3.543596715603119*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"K", "[", 
   RowBox[{"\<\"r2\"\>", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"\<\"bwd1v1v1v1v1p1v1x1p0x1duals1v1v1v1x2\"\>", 
      ",", "\<\"bwd1v1v1v1v1p1v1x1p0x1duals1v1v1v1x2\"\>"}], "}"}]}], "]"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.52561870369738*^9, 3.525618739144158*^9}, {
  3.543596687999342*^9, 3.5435967160210333`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"KK", "=", 
   RowBox[{"K", "[", 
    RowBox[{"\"\<r2\>\"", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "1", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<bwd1v1v1v1v1p1v1x1p0x1duals1v1v1v1x2\>\"", ",", 
       "\"\<bwd1v1v1v1v1p1v1x1p0x1duals1v1v1v1x2\>\""}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.525013642277006*^9, 3.525013647580522*^9}, 
   3.525618744495871*^9, 3.5435967208015347`*^9}],

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{"ConnectionNormConditions", "[", 
   RowBox[{"G", ",", "False", ",", "False"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.525618831757338*^9, 3.525618845429123*^9}}],

Cell[BoxData[
 RowBox[{"N", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.525618852724321*^9, 3.525618853237302*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"complicatedOnes", "=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"and", " ", "below"}], ",", " ", 
    RowBox[{
    "the", " ", "saved", " ", "values", " ", "after", " ", "running"}]}], " ",
    "*)"}]}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.525618415761174*^9, 3.5256184415031776`*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.525618512668075*^9, 3.525618531530918*^9}, 
   3.525618751289941*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"normsAndArgs", "=", 
   RowBox[{"ConnectionTrianglesNormsAndArgs", "[", "G", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.524928291950532*^9, 3.52492830388558*^9}, {
  3.525013009794341*^9, 3.525013010002042*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phaseSolutions", "=", 
  RowBox[{"PhaseSolver", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"And", "@@", 
     RowBox[{"(", 
      RowBox[{"LawOfCosinesAlternatives", "/@", "normsAndArgs"}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.52492830546059*^9, 3.5249283236446877`*^9}, {
  3.524928354909009*^9, 3.5249283618676*^9}, {3.525014689631694*^9, 
  3.525014691468829*^9}, {3.525016335863706*^9, 3.52501633626315*^9}, {
  3.525016430231215*^9, 3.5250164489976673`*^9}, {3.525097443906115*^9, 
  3.5250974461137953`*^9}, {3.5250976731230516`*^9, 3.525097676434349*^9}, {
  3.5254469483412247`*^9, 3.525446948922709*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.524929253510272*^9, 3.525011340748095*^9, 3.525011421104987*^9, 
   3.525013014956189*^9, 3.525013137563457*^9, 3.525013626466322*^9, 
   3.5250139175009613`*^9, 3.525013965823731*^9, 3.525014038436366*^9, 
   3.525014423605763*^9, 3.525014622233802*^9, {3.525014692452363*^9, 
   3.525014711163021*^9}, 3.525015554975979*^9, 3.5250156197244787`*^9, 
   3.52501578655733*^9, 3.525016027422942*^9, 3.525016090557547*^9, 
   3.5250161433133593`*^9, 3.525016260807021*^9, {3.525016339368024*^9, 
   3.525016363347563*^9}, 3.525016518425148*^9, {3.525017228161599*^9, 
   3.525017262850596*^9}, {3.5250974043953648`*^9, 3.525097448726241*^9}, 
   3.525097778382394*^9, 3.5254462972592897`*^9, {3.525446395116804*^9, 
   3.525446409373653*^9}, 3.525446958597704*^9, 3.52544702906767*^9, {
   3.525448030155792*^9, 3.525448111802849*^9}, 3.525448181048455*^9, 
   3.525448289484494*^9, 3.525448699186207*^9, 3.5254488008441896`*^9, 
   3.5254488472002974`*^9, 3.525449228721146*^9, {3.525450132166877*^9, 
   3.52545019338514*^9}, {3.525450688724223*^9, 3.525450714808633*^9}, 
   3.525450799354966*^9, {3.5254509247013683`*^9, 3.525450961841876*^9}, {
   3.525529664860203*^9, 3.5255297074938583`*^9}, {3.5255300270868998`*^9, 
   3.5255300687463007`*^9}, {3.525533091599964*^9, 3.525533153354068*^9}, 
   3.525618514771172*^9, {3.5256187698879833`*^9, 3.5256187955715303`*^9}, {
   3.525618936398856*^9, 3.52561895791918*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", "lastPhaseSolverProblem", "]"}], ",", 
     RowBox[{"Im", "[", "lastPhaseSolverProblem", "]"}]}], "}"}], ",", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{"KK", ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SqrtBox["5"]}], ")"}]}], "-", "0.1"}], ",", 
      RowBox[{
       FractionBox["5", "8"], "+", "0.1"}]}], "}"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5"}], ",", "5"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5249284373894463`*^9, 3.52492844879154*^9}, {
   3.524928532209*^9, 3.5249285323113728`*^9}, {3.524929279650779*^9, 
   3.524929284849167*^9}, 3.5250132321450777`*^9, {3.5250134781446857`*^9, 
   3.5250135404545383`*^9}, {3.525013650662162*^9, 3.525013682290141*^9}, {
   3.525013719794024*^9, 3.525013743848113*^9}, {3.525097796191794*^9, 
   3.525097864082808*^9}, {3.5256188771508636`*^9, 3.525618887292715*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVl3k8VV8XxhVCoUyRUmlCkwZRkSdDKWVMhgakMoQyqwiVEpkapFBRSKn4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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJxN2Hk4Vlv7B3AVKdRR0XQ0kIomlKOB41ty5FDJLCpDSpQ4oRQV0UAlRSWa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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0.1, 0},
  PlotRange->{{0.018033988749894897`, 0.725}, {-5, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.524928449840485*^9, {3.524928514904789*^9, 3.524928533868915*^9}, {
   3.5249292708793373`*^9, 3.52492928576581*^9}, 3.5250132334828176`*^9, {
   3.52501347948536*^9, 3.525013541053705*^9}, {3.525013656054047*^9, 
   3.525013685058876*^9}, {3.525013721920369*^9, 3.525013745303446*^9}, 
   3.525013932578867*^9, {3.5250172402642*^9, 3.5250172559987917`*^9}, {
   3.525097417311687*^9, 3.525097431649144*^9}, {3.5250977801740437`*^9, 
   3.525097865395191*^9}, 3.5254463318171473`*^9, {3.525446396299779*^9, 
   3.525446410428153*^9}, 3.525447032259493*^9, {3.5254480345039377`*^9, 
   3.5254481016369867`*^9}, 3.525448710722417*^9, 3.525448807528537*^9, 
   3.5254488497301493`*^9, 3.525449234919807*^9, {3.525450138653973*^9, 
   3.5254501936338263`*^9}, {3.5254506952775793`*^9, 3.525450703174934*^9}, {
   3.525450935455467*^9, 3.525450962097302*^9}, {3.525529666375998*^9, 
   3.525529708472114*^9}, {3.525530027553071*^9, 3.525530069046241*^9}, {
   3.525533092872986*^9, 3.525533179343833*^9}, 3.5256185152400227`*^9, {
   3.525618774255089*^9, 3.5256187969888983`*^9}, 3.525618888334155*^9, {
   3.525618937834895*^9, 3.525618959414508*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", "lastPhaseSolverProblem", "]"}], ",", 
     RowBox[{"Im", "[", "lastPhaseSolverProblem", "]"}]}], "}"}], ",", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{"KK", ",", 
      RowBox[{
       RowBox[{"5", "/", "8"}], "-", "0.1"}], ",", 
      RowBox[{
       FractionBox["5", "8"], "+", "0.1"}]}], "}"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5"}], ",", "5"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5249284373894463`*^9, 3.52492844879154*^9}, {
   3.524928532209*^9, 3.5249285323113728`*^9}, {3.524929279650779*^9, 
   3.524929284849167*^9}, 3.5250132321450777`*^9, {3.5250134781446857`*^9, 
   3.5250135404545383`*^9}, {3.525013650662162*^9, 3.525013682290141*^9}, {
   3.525013719794024*^9, 3.525013743848113*^9}, {3.525097796191794*^9, 
   3.525097864082808*^9}, {3.5256188771508636`*^9, 3.525618914428422*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxF1AlYTekfB/AWLdrURBslUkiblqvC+WaJJI0KZassLf4jJRUt0yAZadHt
1r1JYhAlkSVTYVr4Z6khLbRoufe+dUkpJEnLnHn+55/zPOc5z+f5vud9f+/v
LLN2Brr6SIiJiRXQ57/XqMrR59XVHZAR+/fox7XsrMX8Nx0YG//36EPLMeR8
6emAOJNzH1lv3D3WgVEmd51kLlE3hT/hSy73IwbV+RPjv2St+qypy8d3Jk+3
2Uq8zX6MD5pn47R2PX9iPf/Dh8sydvAhxtzv1fjYsjuYP1EfFW/YqxLDhyRj
bSox24bDhwTjEy4OWfcu8THEzPd5tyRv6V0+JjG5QUN6bcBjPj4z+RZ7E6Ws
xh/3hyq3J15+y8dXJk9uOaV4Y+hH3mZ+ITFkumDCe4sr2TcWCDDMjP+O92nd
iwUT67nqdb+pWytAL5PnSr/Te7BVAAUmT3C0yxMLEOAbkwcm8cxXRgsgz+S2
xnJjXkmCif1Pqo56GpklmOjPlqrVDR9vCCDFuODZT3y/8h/1vDAoMk2oFUCa
yT8c3R5dIBRAnfGAjY5K/mcBpjD+3t92MVdSCEXGSbJDYWLThBP91NVVcXQ3
EKKTcUaK/Y7jLCE0mfGqUhGHClcJJ56/RqN0DeUhnKhfJ48z98keIXQZ9zQP
l49HCPGBme+e3M5tixKEUGby/WnEdnWmEMaM5+r6abpfE0KJsb/8cuvyB0Ks
Y3x1cIb7ghdCLGbmq1uiWhLQLpzo98jRydoFfUJYMXlo/cfAnK9CjP6/P/rN
FefHhfjY979cOk/WQVeMoLihkDKWlKe0zRb9fY721+bF8R7XN1CWhT6uM8UJ
5uk123UUBlFOtqmvs2jvZNeWte05Qu0urdimI0HQ7OATKFmRSEWu/Mg/S/v9
/NO7fG5yqZSnM/20JQm6E4q93v50nrrq7NyTSXvlmnqN0axsqqIuav+MSQSZ
/es0qkfyqCaPvMEztO9N9/hZg3uT6m9tipwuRfDXcdfho9xCSnaXrPgZ2jFs
lTuc8WJK9y3ruJY0wRNxi7nWL/+irAN85DNoL/NoFbshVUH5HayYdlqG4EZc
0JbgN4+p6JH+DA1Zgumnx6KU1aoo7pGZuum05bVPlD6LeU5VxkcZ8iYTzNj8
B/vP0VqqTTnvhpocgfjAp5iLEg3Ul7QmSy5t5ROX18TPek3NOc9CmjyBC+f5
9CX5LdQSfZ9HUxUIho8dUR7RbKPcrnLWpNLmj5+td13fQR290+/GUSTw58+q
eTkqoDqeXPVnTyHo1e0RdH5+S40ovymdrkwwu8FjyLuwm9LYrKh+mTZncZSG
9PEeav27wP+WqBBMc24J32HYT5VNtppNVAmyJ990aHEboN64+Ibvm0oQzx0o
1tj/hRo6zasZoh3kVXyrPW2QMjMcjlZUI/R/xOzIpMEh6pxjaQtLgyCn/D9J
R5THqJKUfvNy2lWmbizhnnHqVfOsk2s1CSrGu6N2+IhB6Zdj1t5aBGnZv7Ej
X4ojOn5NWtwMgrnzAmfEvpoEz+o65ze6BF8GcjV/5sgjYqrUZd9ZBKoqU0rO
RCqAu4012k/bW1FcPdNPEc970vOk9AhO3VVcVOg4BUsVPWVN9QlUrGMKM7JU
MMP5bfmR+QQeTxIP+r+bBmuupqaCIcGc65I5EpFq2NDmGMSlbWJUMHO/kjoS
9uXr5C0gMFZZfeSprQZGkoIj640JmsYOb/bM1ULLixHLueYE+c9Nvj5rnYnn
n5ydc2gfuNTUu9NOFxXT/vCbb0GwR/MpPzdFFzlb7TMWWBL4OEuUcWxmIUSU
OG7KInjmmRRUlzwbSuM6z6xtCVJl8xOEu/VhZ7LMy3E5XX9r0aafLyyAhQvn
UBXtK8FO24oUjGAQ0sl2WkEQfdQrouugERRK4h45r6TrqYoLYa83RpN97Xy3
VQSBKr1sHXlTBG/fNbDVkcBCs+x4pOtCZCfExgW4EtQoWWe4W1khM7g55Bvt
7yYZ7MVRVkj1MPWOdaP7c3JnefJDKxyb08Q6u4FghcDjQJIbCzvvG5HqTfT3
dtm0ov7QIuj01FFGWwnM5Ef1IhptwF07e6B7F72/DT+ls99TSFp4sD1sN8Ei
ueMdwXZArHr1MwkfAmv14VsVaUCIMPQPLV+CBB9uzStdO7hGPnV29CfQ/8tt
vvsLOyjlBeXm7iWwMfJae4m1HL/LlXr6hxIMZo/1GZjYY/dDw/sfaZsZFGjE
etpjeRRXMzKMYMjs1Qr1U/YY6w2oTzxIv38HdkS87rdH2MsZjrfD6fXUZN0r
767C7vQIq7FfCSJbV6zZ6OSAZQYshdTj9PczemX1wNm1+L4sv7iUR2CpeNno
1F4XFDTYNCGdICzxkWhynAt891QOldLOd7hlnZHtgprk9kVlpwm4Wo0J39tc
cKld5W7ZGfp9XReRWubqCqdfw26VnyPoE7tVv55yQ2YR8h5eIRBe9WsM1N+I
paa1mY//JJCa4qPUaL4ZvNYrYseaCTocb5RtjN+BsmV3evqHCZyiRc3nanwR
4RXqWaLViRGj86Vh7L1wokTrrZd24n2M0MO0aD96a09V+W7vhGvMua0NlqG4
PO9d5ZrDnbBuT21nrw6HsWW4Y+v5TtjlPHVK9/gVq749cPu7rBNJvinCh08O
4+Bvt1v3CzuR8yRo0wqLGITda++rlOzC68M67kHsWCQW3T9aY9AFqWO2X/zs
ToAV6HyGtaYL6eNWox3jJ3G9RW3Juj1dMKu5L6jLScTSycnbNRK6sGy2mfQB
12Sc6YFM6rUuLL049crFCjbi4y6x9lZ3IbM7NanTioMUUXHX0IcuqLzw8Ltd
lwr/71IzWVNEeMZpOVfgxYV3zzrVStrSTQZF+b5cbG5Nk9mkLMK66LmxeQFc
OJbq94eqiKDQe3NJbiQXRjH25YWqIuyqrdLO53HRJxe7y0pDhOYnxr+/esFF
mNakHMtZIhSFNvdft+Nhn7xT5iPaHcNG7hWrefAb4SRvmC3CvGtxAa+cefBo
0wsP0RPhQ/ffuWLbebC9sMLxjr4Ig1fCt20P52F0fkyPhaEIUxebn1x0i4dB
raqOh7TN14vaNxbz8EFetcFtgQjzRVuEIWU8tPVeeHDASISPnPef7jznoexm
RdJtExEcF941W/qeh6ILcjErTOn6f9nZ7/2Jh5sc14N1tFMe5W6L/cbDhVCB
12czEfLOHbKtkUlHhq/hhpiFIvRx/8wbVEoHxz3YQdVcBBme2FNttXQkOJQs
uUg7Yq9pir12Oo7ZSCy0sBDhtWimzL456fgHZwxAUg==
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJxN0WlI0wEYBvAxNXFSZqswy9JEZ2oec62WziGmzOVEprTKk1UeUK3MaZpY
OCWkzWvJIkViZqlZKWp5JM6KaTmP1EiyLa8UbR4giaVGBbHn/8LDw+/L8+V1
EIkFF8gkEon/N/86S7PZr9WOc0j/L61PlMLvg8Uj3bv6CRZNFkcP9MPc307z
Hwbhncwws08jcF1Vhe/EF3gsl1P9wwALTOnkYasJo++xoqbjveArLqzQk+Fw
3Gg3Yz4FtvOXV7EU8Mp5EyX7BXw2yGNbxShcNFa49fkarKer5Kl7J41e53wv
nfeFa7bMOXZEweICJf1ENmyqzXp3owKuf79jIrELXsyJya6fIuwv6ytrTKaM
tre35gmdYapZ5vXmYHj/EwWtJxlup4iij8pgmn3iHmEdXLu6T+g2AG/kWNjV
L8HjPbVJxVbT+MfABoNGh6tkefmXBPBtSmdskgReD3ja2qmE2Z5D5d0vYaXu
MSn3M6wOaDIs/4Iz4ySxbbbfjA71nw0/xoYXhgp7E2LgRy5zmpBb8GFGBk/3
AA7+2RHRp4bTbzbqrk7Bae1flzQmM0bLW17lDDrDTHFYGTMEfja224+fDLMt
imJsZHCZgWN+tw6+k/+QeVELl8y2zqwtwknrZgeYVrNGxxv4VA3BZ3Sl5qe2
w7xOp2WJNewuDepqpsJLlLxzR2zgNFvTaoYDfNkytPwtwYkbiqLIg/BpvWNG
qiN8XBXIa3KCNw9JDT6u8Kpt7/gbghctqR8j3GD9gqrjmjusbnhd0OgBt6go
0kBPuEEhSB8mWCWZjFvxgu8nuEZKvWGFMIVLpcMybptfJcG5LLK3jw/8BxY9
O/I=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0.55, 0},
  PlotRange->{{0.525, 0.725}, {-5, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.5256189155527077`*^9, 3.525618943731266*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"newComplicatedOne", "[", "lastPhaseSolverProblem", "]"}]], "Input",
 CellChangeTimes->{{3.525446359063341*^9, 3.52544639182041*^9}, {
  3.525618499070118*^9, 3.525618500410356*^9}, {3.5256187775378942`*^9, 
  3.525618778545656*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"value1", "=", 
  RowBox[{"RootApproximant", "[", 
   RowBox[{"KK", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{"lastPhaseSolverProblem", "\[Equal]", "1"}], ",", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"{", 
        RowBox[{"KK", ",", "0.3"}], "}"}], "]"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "30"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{"lastPhaseSolverProblem", "/.", 
   RowBox[{"KK", "\[Rule]", "value1"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.525618993423422*^9, 3.52561908867833*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "40"], " ", 
  RowBox[{"(", 
   RowBox[{"21", "-", 
    RowBox[{"4", " ", 
     SqrtBox["5"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.5256190054719753`*^9, 3.525619047972747*^9}, {
  3.525619089094345*^9, 3.525619103689921*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.5256190054719753`*^9, 3.525619047972747*^9}, {
  3.525619089094345*^9, 3.525619103987611*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"value2", "=", 
  RowBox[{"RootApproximant", "[", 
   RowBox[{"KK", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{"lastPhaseSolverProblem", "\[Equal]", "1"}], ",", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"{", 
        RowBox[{"KK", ",", "0.4"}], "}"}], "]"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "30"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{"lastPhaseSolverProblem", "/.", 
   RowBox[{"KK", "\[Rule]", "value2"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.525619052397773*^9, 3.525619059138917*^9}, {
  3.525619094804706*^9, 3.525619112573292*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{"21", "-", 
    RowBox[{"8", " ", 
     SqrtBox["5"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.5256190976113987`*^9, 3.525619112964175*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.5256190976113987`*^9, 3.525619113216003*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"value1", "=", 
   RowBox[{
    FractionBox["1", "40"], " ", 
    RowBox[{"(", 
     RowBox[{"21", "-", 
      RowBox[{"4", " ", 
       SqrtBox["5"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"value2", "=", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"21", "-", 
      RowBox[{"8", " ", 
       SqrtBox["5"]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.543596815271793*^9, 3.5435968221211233`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phaseSolutions1", "=", 
  RowBox[{"PhaseSolver", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"KK", "\[Rule]", "value1"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"And", "@@", 
     RowBox[{"(", 
      RowBox[{"LawOfCosinesAlternatives", "/@", "normsAndArgs"}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.52492830546059*^9, 3.5249283236446877`*^9}, {
  3.524928354909009*^9, 3.5249283618676*^9}, {3.525014689631694*^9, 
  3.525014691468829*^9}, {3.525016335863706*^9, 3.52501633626315*^9}, {
  3.525016430231215*^9, 3.5250164489976673`*^9}, {3.525097443906115*^9, 
  3.5250974461137953`*^9}, {3.5250976731230516`*^9, 3.525097676434349*^9}, {
  3.525446469576576*^9, 3.525446488136547*^9}, {3.525447038700953*^9, 
  3.5254470392752457`*^9}, {3.5256191201725807`*^9, 3.5256191251823807`*^9}, {
  3.525619412660636*^9, 3.5256194389486856`*^9}, {3.525619589624463*^9, 
  3.525619589675269*^9}, {3.525620237485969*^9, 3.525620237989057*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.525619410021387*^9, 3.5256194414830313`*^9}, 
   3.525619504312718*^9, 3.525619602989533*^9, 3.5256202406798267`*^9, 
   3.543596852031049*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phaseSolutions2", "=", 
  RowBox[{"PhaseSolver", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"KK", "\[Rule]", "value2"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"And", "@@", 
     RowBox[{"(", 
      RowBox[{"LawOfCosinesAlternatives", "/@", "normsAndArgs"}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.52492830546059*^9, 3.5249283236446877`*^9}, {
  3.524928354909009*^9, 3.5249283618676*^9}, {3.525014689631694*^9, 
  3.525014691468829*^9}, {3.525016335863706*^9, 3.52501633626315*^9}, {
  3.525016430231215*^9, 3.5250164489976673`*^9}, {3.525097443906115*^9, 
  3.5250974461137953`*^9}, {3.5250976731230516`*^9, 3.525097676434349*^9}, {
  3.525446469576576*^9, 3.525446488136547*^9}, {3.525447038700953*^9, 
  3.5254470392752457`*^9}, {3.5256191201725807`*^9, 3.525619145544549*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.525620263594912*^9, 3.5256203771436*^9, 
  3.543596867265617*^9}]
}, Open  ]],

Cell["So, extended hat doesn' t exist.", "Text",
 CellChangeTimes->{{3.525620419167304*^9, 3.5256204239611692`*^9}}]
},
WindowSize->{1445, 835},
WindowMargins->{{62, Automatic}, {Automatic, 31}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 778, 18, 58, "Input"],
Cell[CellGroupData[{
Cell[1370, 44, 372, 9, 36, "Print"],
Cell[1745, 55, 323, 7, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2117, 68, 759, 17, 27, "Input"],
Cell[2879, 87, 28148, 524, 57, "Output"]
}, Open  ]],
Cell[31042, 614, 134, 2, 27, "Input"],
Cell[31179, 618, 242, 4, 27, "Input"],
Cell[31424, 624, 275, 5, 27, "Input"],
Cell[31702, 631, 239, 4, 27, "Input"],
Cell[CellGroupData[{
Cell[31966, 639, 140, 2, 27, "Input"],
Cell[32109, 643, 6459, 173, 143, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38605, 821, 410, 10, 27, "Input"],
Cell[39018, 833, 840, 20, 27, "Output"]
}, Open  ]],
Cell[39873, 856, 881, 22, 27, "Input"],
Cell[40757, 880, 218, 4, 27, "Input"],
Cell[40978, 886, 120, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[41123, 892, 424, 11, 43, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[41550, 905, 190, 4, 27, "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[41755, 912, 254, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[42034, 922, 703, 15, 27, "Input"],
Cell[42740, 939, 1482, 21, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44259, 965, 1136, 28, 47, "Input"],
Cell[45398, 995, 13879, 231, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59314, 1231, 1004, 23, 47, "Input"],
Cell[60321, 1256, 4675, 83, 238, "Output"]
}, Open  ]],
Cell[65011, 1342, 256, 4, 27, "Input"],
Cell[CellGroupData[{
Cell[65292, 1350, 614, 15, 43, "Input"],
Cell[65909, 1367, 277, 8, 47, "Output"],
Cell[66189, 1377, 145, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66371, 1384, 664, 16, 43, "Input"],
Cell[67038, 1402, 227, 7, 47, "Output"],
Cell[67268, 1411, 96, 1, 27, "Output"]
}, Open  ]],
Cell[67379, 1415, 502, 17, 84, "Input"],
Cell[CellGroupData[{
Cell[67906, 1436, 992, 19, 27, "Input"],
Cell[68901, 1457, 211, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69149, 1466, 844, 17, 27, "Input"],
Cell[69996, 1485, 132, 3, 27, "Output"]
}, Open  ]],
Cell[70143, 1491, 116, 1, 26, "Text"]
}
]
*)

(* End of internal cache information *)

